FP8 is All You Need (Part 2): Full-FP64 3-D FFT on FP8-Generation Tensor CoresThe Integer-Epilogue Wall and the Minimal Hardware That Would Remove It

The NVIDIA Blackwell Ultra (B300) GPU cuts FP64 vector throughput $\sim 30\times$ while multiplying FP8 tensor throughput. After the recovery of FP64 GEMM via Ozaki Scheme II on FP8 tensor cores and the Tensor-Memory Equilibrium model of the companions ("FP8 is All You Need, Part 1" and "Ozaki 2.5") we ask whether the fifth canonical HPC primitive, the full-FP64 $1024^3$ 3-D FFT, can be carried by the same substrate, and answer with a design and its limit. It is a Bailey six-step transform with no FP64 arithmetic: FP8-tensor DFT GEMMs with fused twiddles, residue-domain Karatsuba combines and exact CRT reconstruction whose bulk is a small GEMM on the FP16 tensor path and whose remainder is a Kulisch fixed-point accumulation with a two-sided modulo-$M$ lift, so the only rounding is the final conversion; constants are machine-generated and verified bit-exactly. The central finding: the binding resource is not floating point but a per-output integer epilogue with floor $(c_{\rm epi}/8),B_{\rm mem}$, $c_{\rm epi} \approx 203$-$281$ instructions per output: on B300 it holds the transform at 63-87 ms against a 12.9 ms roof ($4.9$-$6.7\times$ short); at most $1.3$-$1.9\times$ faster than the collapsed native path, possibly no faster at realised issue rates; no software route reaches the roof; on the NVIDIA Rubin GPU emulation loses $8$-$11\times$. An FP32 variant meets the same wall: the cause is per-scalar reconstruction, not FP64. Each floor term names its remedy: the NVIDIA B200 GPU's INT8 tensor core restored with a position-weighted cross-column accumulation primitive, a load-path deconstruction datapath shared with the companions, two ISA idioms and modular reduction at the MMA output give 16.0-23.5 ms with minor hardware and 12.9-15.0 ms with one moderate ask. All figures are projected floors, not measurements, with sensitivities and the FP8 layout condition given.

==> anc/CHANGES_Part2_review5_response.md <==
# Changes — Final-Correction Review Response (3 August 2026)

All items fixed outright per instruction; one had a **significant effect on
the headline**, reported here first. 65 pp; clean-room verified (unpack →
regenerate figures → compile ×2 → 34/34 tests → manuscript gate green,
34 banned / 16 required).

## The release-critical H1 fix — headline moved

The reviewer was right: Eq. 35 described a one-limb 15-column accumulation
with a full-width v (not an INT8 operand), while the ledger timed the
two-limb 23-column workload. Rewritten from the two-limb layout:
v = v0 + 256·v1 (v0 ∈ [−128,128), v1 ∈ [0,8] — both INT8), shifted-column
high limb against u_{s−1}, giving 16 raw + 7 fractional columns →
**4 + 2 = 6 INT64 groups, 12 assembly inst/output** (was 3 groups / 6 inst),
required rate 6×10¹²/s. Effect, matching the reviewer's indicative
calculation exactly:

| rung | was | now |
|---|---|---|
| H1 | 27.3–46.2 | **29.2–48.1 ms** |
| up to H2 | 14.2–21.6 | **16.0–23.5 ms** (1.2–1.8×) |
| H3 | 12.9–13.2 ("roof ±2%") | **12.9–15.0 ms** (roof at optimistic end; **1.17× at conservative end**) |
| Rubin H2 / H3 | 9.1–13.8 / 5.5–8.4 | **10.3–15.0 / 6.7–9.6** |

The "within 2% both ends" claim is withdrawn; H3 now reaches the roof only
at the optimistic end of the epilogue interval. Abstract, intro, all four
tables, both figures, procurement, and conclusion renumbered; the old
endpoints added to the gate's ban list.

## Width semantics (Important)

Exact signed **magnitude** 131 bits; a two's-complement register needs
**132 total bits → INT128 short by 4 total bits** (3 magnitude + sign);
magnitude+sign alternative stated. T9 rewritten accordingly. The stale
"127 bits" remnant and the "signed with no canonicalisation" wording fixed
(canonicalise once, after combines, before the FP16/FP32 carrier — as the
ledger already charges).

## Numerical table (all 9 applied)

91→85 ms INT8 Phase A; Eq. 16 denominator 75→41.7 and "~5×"→8.6×;
Eq. 21 3.6e11/1.4/258 → 3.87e11/1.39/278; FP16 floor 0.48→0.77 PF with
3.26× clearance and the "98% margin" claim replaced by "13.11 ms already
exceeds the 12.88 roof by 1.8%"; 3.75 coefficient and 82.5 TF at 22 TB/s;
FP32 headroom 3.33 uniformly + future floors 25/32 and 68.75/88 TF
(margins 2.6 / 1.5); boundary prose 1.3–1.9× / 0.7–1.3× matching the
table; S1/S3-vs-S2 naming in the pure-SIMT area discussion + S3's ≤128-bit
operand clarified as the post-lift centered result; the appendix's wrong
"6 rounded to 5" flop explanation replaced by the correct 10-ops/butterfly
derivation; Figure 5's hard-coded 3.0 annotation → 3.33 in genfigs.py.

## Artifact (all 5 applied)

Package now ships **figs/** (matching tex + genfigs paths) and passes a
**clean-room test**: unpack → delete figures → regenerate → compile ×2 →
34/34 tests → gate green. Ledger legacy outputs relabelled
("[LEGACY S-LADDER]"; "with modeled H0 (NOT the baseline)"); banner
pseudo-Mersenne claim scoped to 7/12; T3 now tests both deposit layouts
(adopted S=15 and fallback S+1=16); T9 fixed; gate extended by 12 patterns
(now 34 banned / 16 required, including the retired ladder endpoints).

## Appendix B + presentation

The fractional-CRT precision estimate is now labelled **heuristic**, with
the reviewer's relative-vs-absolute correction stated in-line and the exact
bit-loss claim removed (the measured ~9-bit loss stands as empirical; the
adopted kernel's exact integer lift is unaffected). Table 8 clipping fixed
(footnotesize + tighter columns); version block updated to August 3;
five review rounds noted.


==> anc/README_ancillary.txt <==
Ancillary files for "FP8 is All You Need (Part 2)" (arXiv:2606.23698; Revision 10, September 3, 2026)

  ledger.py           single machine-checked source of all constants,
                      rates, floors, and the H0-H3 co-design ladder
  verify.py           34 bit-exact unit tests (T1-T9), incl. every review
                      counterexample as a regression guard;
                      run: python3 verify.py  (exit 0 iff all pass)
  genfigs.py          regenerates all 7 figures into figs/ from ledger.py
  check_manuscript.py manuscript gate: extracts text from the built PDF
                      and fails if any retired constant reappears
                      (48 banned / 22 required patterns);
                      run: python3 check_manuscript.py <pdf>

Reproduction: python3 genfigs.py && pdflatex main && pdflatex main &&
              python3 verify.py && python3 check_manuscript.py main.pdf


==> anc/Response_to_ReleaseCandidate_Review_20260804.md <==
# Response to the Release-Candidate Sign-Off Review (4 August 2026)

**Manuscript:** *FP8 is All You Need (Part 2)*, v3 of arXiv:2606.23698
**Disposition: all conditions of the conditional sign-off are satisfied.** Every item in the release-fix table and the artifact-cleanup list was applied; nothing was rebutted. The strengthened gate, the full test suite, and a clean-room regeneration pass are all green on the exact archive submitted.

## Response to the required release fixes

| Review item | Action taken |
|---|---|
| pp. 6, 45, 51 — "3×INT64 split wide accumulation" | All three sites (intro contribution, procurement item, conclusion) now read "**6×INT64 positional accumulation (4 raw + 2 fractional groups)**". |
| p. 29 — wall-time caption "within 2% of the roof" | Now: "to **12.9–15.0 ms** with H3 — the roof at the optimistic end of the epilogue interval, **1.17×** at the conservative end." |
| pp. 38–39, Table 7 — one-limb trade culminating in "three INT64" | Adopted the reviewer's preferred option: the upper rows are explicitly labelled the **conceptual one-limb** trade ("not an INT8 operand and not what H1 times"), and a new bold final row gives the **implemented H1**: two-limb, 16+7 columns, **4+2 groups, 52-bit width, 6×INT64, 12 assembly inst** — with the surrounding paragraph rewritten to make the conceptual/implemented distinction explicit. |
| p. 41, Figure 7 — "3×INT64", "14.2–21.6", "pins both ends" | Caption now: 6×INT64 positional, **16.0–23.5 ms** through H2, **12.9–15.0 ms** through H3 (roof at optimistic end, 1.17× at conservative). The plotted tick label "3×INT64 wide-acc" (which had survived an earlier incomplete edit in `genfigs.py`) is now "**6×INT64 positional**"; figure regenerated. |
| p. 50 — Garner "roughly 5×" | **8.6×** (111/12.9). The Appendix-D "c ≈ 5.6" descendant of the same stale count was also recomputed to c_rec/S ≈ 7.4–9. |
| p. 51 — FP32 headroom "3.0×" for B300 | **3.33×** at both surviving sites (figure-panel prose and conclusion); B200's legitimate 3.0× untouched. |
| pp. 4, 7 — "30 tests" | **34 tests** in the confidence table and §1.1. |
| Soften "roof-reaching"/"close the sensitivity interval" for H3 | "The roof-reaching asks" → "The wall-closing asks"; H3 is described throughout as reaching the roof **only at the optimistic endpoint** and narrowing the conservative endpoint to 1.17×. |

## Response to the artifact cleanup

1. **Ledger H1 label** — now `+H1 int-TC restore + 6xINT64 positional` with silicon tag `restore+new primitive`.
2. **Legacy "INT-TENSOR ROUTE END TO END" block** — removed from the report entirely (the one authoritative run prints only the corrected primary ladder); its code comments are relabelled "[LEGACY one-limb conceptual analysis — NOT the H1 implementation]".
3. **"Short by 3 bits" diagnostics** — both report lines now print "two's-complement needs 132 b → INT128 short by 4 total bits".
4. **Stale comments** — the "3× INT64 / H3 pins both endpoints" comments updated to the two-limb values.
5. **`genfigs.py` category label** — fixed (see Figure 7 above).
6. **Duplicate root figure PDFs in the archive** — removed; figures live only under `figs/`, which is what regeneration writes and what the source includes.
7. **Gate strengthened as prescribed** — added, with flexible whitespace/dash handling: `3xINT64`/`3×INT64`/`$3\times$INT64`, `14.2--21.6` (whitespace-tolerant, closing the exact loophole the reviewer identified in the previous gate), `within 2% … roof`, `pins both ends`, B300-scoped `3.0× headroom` (B200's correct 3.0× is excluded from the pattern), and `30 tests`; plus new required patterns `34 tests` and `6×INT64`. The gate now checks **40 banned / 18 required** patterns.

## Verification on the frozen archive

Per the sign-off protocol: figures regenerated from the ledger, compiled twice, all **34 verification checks pass**, the strengthened gate reports **clean (40/18)**, and pages 29, 38–41, 45, 50, 51 were re-rendered and visually inspected. A clean-room pass on the arXiv tarball itself (unpack → delete figures → regenerate → compile ×2 → tests → gate) succeeds end-to-end.

## Submission package

- `arxiv-2606.23698v3.tar.gz` — `main.tex` (with `\pdfoutput=1`), `figs/` (7 PDFs), `anc/` (ledger.py, verify.py, genfigs.py, check_manuscript.py, README) — arXiv-standard layout with the reproducibility artifact as ancillary files.
- `paper_v2_final.pdf` — the 65-page PDF built from that exact source.

We thank the reviewer for five rounds of exacting review; the H1 two-limb correction in particular materially improved the honesty of the hardware proposal.


==> anc/check_manuscript.py <==
#!/usr/bin/env python3
"""check_manuscript.py -- the July-31 review's item 7: a manuscript-level
gate that FAILS if the rendered PDF still contains any retired constant,
or is missing a required frozen-block constant.

Run after a full build:  python3 check_manuscript.py paper_v2.pdf
Exit 0 iff clean.  This guards against the ledger and the prose diverging:
the ledger is generated, the prose is hand-edited, and three review rounds
each found stale hand-edited constants that the unit tests could not see.
"""
import re, subprocess, sys

pdf = sys.argv[1] if len(sys.argv) > 1 else "paper_v2.pdf"
txt = subprocess.run(["pdftotext", pdf, "-"], capture_output=True,
                     text=True).stdout
# normalise ligatures/dashes/whitespace
txt = (txt.replace("–", "--").replace("—", "---")
          .replace("×", "x").replace("ﬁ", "fi"))
flat = re.sub(r"\s+", " ", txt)

BANNED = [
    # pattern, description
    (r"75\s*TOPS(?!\S)(?!.{0,40}INT8)", "75 TOPS as an INT32 rate"),
    (r"S\s*=\s*14\b",                    "S = 14 (Rev-33 slice count)"),
    (r"\b112/8\b",                       "ceil(112/8) slice formula"),
    (r"(?<![\d.])62\s*ms",               "62 ms Garner (should be 111)"),
    (r"(?<![\d.])2\.75\s*ms",            "2.75 ms Phase A (stale)"),
    (r"3\.5\s*B\s*HBM",                  "3.5 B_HBM Phase-B floor (3.75)"),
    (r"(?<![\d.])24--34\b",              "24--34 B_HBM epilogue floor"),
    (r"19--23\s*ms",                     "19--23 ms Kulisch time"),
    (r"47--92\s*ms",                     "47--92 ms realised-issue figure"),
    (r"(?<![\d.])54x",                   "54x INT32/FP64 ratio (should be 30x)"),
    (r"0\.45\s*flops",                   "OI* = 0.45 (stale rate)"),
    (r"(?<!\d)1088\s*<\s*2048",          "1088 residue bound (Rev-33)"),
    (r"277,?\s?440",                     "277,440 product bound (Rev-33)"),
    (r"log2\s*M\s*=\s*111\.84(?!.{0,240}(fail|Rev-33|retired|earlier|v2))",
                                          "111.84 outside retraction context"),
    (r"4\.8\s*ps",                       "gamma = 4.8 ps (stale rate)"),
    (r"41\.7\s*T\s*TFLOPS",              "garbled 41.7 T TFLOPS"),
    (r"an 13\.1",                        "'an 13.1' typo"),
    (r"at at most",                      "'at at most' typo"),
    (r"1\.4--1\.9x above the memory roof", "stale Scenario-B ratio"),
    (r"13\.0--19\.5\s*ms",               "pre-H0-requalification H2 endpoint"),
    (r"57--75\s*ms.{0,80}everything in this paper",
                                          "H0 sold as the shipping baseline"),
    (r"56\.6--75\.3",                    "stale all-moduli H0 endpoint"),
    (r"52\.3--66\.2",                    "stale S1 endpoint"),
    (r"17\.6--27\.9",                    "stale S2 endpoint"),
    (r"36--48\s*ms.{0,60}(loss|against it)", "stale Rubin software figure"),
    (r"14\.2--21\.6",                    "pre-two-limb H2 endpoint"),
    (r"12\.9--13\.2",                    "pre-two-limb H3 endpoint"),
    (r"short by (exactly )?3 bits|short by three",  "3-bit width claim (two's-complement: 4)"),
    (r"9\.1--13\.8",                     "pre-two-limb Rubin H2"),
    (r"5\.5--8\.4|5\.8--8\.4",          "pre-two-limb Rubin H3"),
    (r"(?<![\d.])91\s*ms",              "91 ms INT8-TC Phase A (85)"),
    (r"0\.48\s*PF",                     "0.48 PF FP16 floor (0.77)"),
    (r"(?<![\d.])258\s*ms",             "258 ms fp64-sum (278)"),
    (r"rounded to (five|5)",             "wrong 6-to-5 flop explanation"),
    (r"3\s*[x\u00d7]\s*INT64|\$3\\times\$INT64", "3xINT64 (implemented H1 is 6x)"),
    (r"14\.2\s*--?\s*21\.6",           "pre-two-limb H2 endpoint (ws-flex)"),
    (r"within\s*2\s*%.{0,40}roof",       "H3 'within 2%' claim"),
    (r"pins both ends",                  "H3 'pins both ends' claim"),
    (r"3\.0\s*[x\u00d7]\s*\(B300\)|B300.{0,12}3\.0\s*[x\u00d7](?!.{0,12}B200)", "3.0x B300 FP32 headroom"),
    (r"(?<!\d)30 tests|30 bit-exact",    "30-test count (suite has 34)"),
    # Revision 10 (September 3, 2026) retirements
    (r"0\.20\s*PF",                     "stale H100 FP16-TC floor cell (0.32 PF)"),
    (r"1\.32\s*PF",                     "stale Rubin FP16-TC floor cell (2.11 PF)"),
    (r"\[191,\s*269\]",                 "stale c_epi interval (203--281)"),
    (r"3\.5\s*[x\u00d7]\s*22",           "3.5 naive-Ozaki coefficient at 22 TB/s (3.75)"),
    (r"34--40\s*ms",                     "stale reconstruction-only time (34--42)"),
    (r"8--10\s*[x\u00d7]",                "stale Rubin emulation-loss ratio (8--11)"),
    (r"up to -116",                      "stale S1 delta (ledger: -16 to -33)"),
    (r"Version 4 \(August 19",           "pre-ledger version label"),
]
REQUIRED = [
    (r"S\s*=\s*15",                      "S = 15"),
    (r"41\.7",                           "41.7 T inst/s endpoint"),
    (r"83\.3",                           "83.3 TF FP32 basis"),
    (r"3\.75",                           "3.75 B_HBM Phase-B floor"),
    (r"25\.4--35\.1|25\.4-35\.1|\[25\.4, ?35\.1\]", "25.4--35.1 B_HBM"),
    (r"111\s*ms",                        "111 ms Garner"),
    (r"0\.80?6",                         "OI* = 0.806"),
    (r"519,?\s?690",                     "519,690 product bound (Rev-34)"),
    (r"4360\s*M|4360M",                  "exact bound 4360M-1"),
    (r"8724\s*M|8724M",                  "exact bound 8724M-1"),
    (r"63--87\s*ms",                     "63--87 ms baseline"),
    (r"16\.0--23\.5",                    "up-to-H2 endpoint (two-limb layout)"),
    (r"12\.9--15\.0",                    "H3 endpoint (two-limb layout)"),
    (r"position-weighted",               "H1 positional primitive named"),
    (r"132\s*(total\s*)?bits|needs 132", "two's-complement width stated"),
    (r"416,?\s?690|416,?\s?160",         "two-limb column bound"),
    (r"34 (bit-exact|tests)|34 unit",     "34-test count"),
    (r"6\s*[x\u00d7]\s*INT64|6\$\\times\$INT64|\$6\\times\$INT64", "6xINT64 groups"),
    (r"70--96\s*ms",                     "B200 no-FP64 cross-check wall"),
    (r"1\.2--1\.7",                     "B200-vs-B300-native ratio"),
    (r"552",                             "conservative FP8-TC floor (layout caveat)"),
    (r"Revision 10",                     "revision label (September 3, 2026)"),
]

fails = []
for pat, desc in BANNED:
    m = re.search(pat, flat)
    if m:
        i = m.start()
        fails.append(f"BANNED  {desc}: ...{flat[max(0,i-60):i+60]}...")
for pat, desc in REQUIRED:
    if not re.search(pat, flat):
        fails.append(f"MISSING {desc}")

if fails:
    print(f"check_manuscript: {len(fails)} FAILURES in {pdf}")
    for f in fails:
        print("  -", f)
    sys.exit(1)
print(f"check_manuscript: {pdf} clean "
      f"({len(BANNED)} banned patterns absent, {len(REQUIRED)} required present)")


==> anc/genfigs.py <==
#!/usr/bin/env python3
"""Regenerate the six Part-2 figures from ledger v2 (per-class rates,
FP16-carrier Phase A, corrected epilogue, co-design ladder).
Palette: green=memory-bound/at-roof & co-design, red=FP64-compute-bound,
orange=epilogue/ablation-bound, blue=the specified design.
Legacy canvas sizes preserved; pdf.fonttype=42."""
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import Patch, Rectangle
from matplotlib.lines import Line2D
import numpy as np

import ledger as L

GREEN  = "#5ea86c"
RED    = "#c04a44"
ORANGE = "#d98032"
BLUE   = "#2d64a8"
GRAY   = "#666666"
plt.rcParams.update({
    "font.size": 11, "axes.titlesize": 12.5, "axes.labelsize": 11.5,
    "font.family": "DejaVu Sans", "axes.linewidth": 0.8,
    "axes.grid": True, "grid.alpha": 0.28, "grid.linewidth": 0.6,
    "pdf.fonttype": 42,
})

t_mem, t_fp8, t_fp16, t_tc, (T_LO, T_HI) = L.b300_times()
ROOF8, ROOF22 = 12.88, 4.69
T_G   = L.ms(L.gamma_inst * L.n_out, L.HW["B300"]["Pint32"])  # 111
T_F64 = L.W_fp64sum / (L.HW["B300"]["P64"]*1e12) * 1e3   # 278
T_I8  = L.ms(L.W_A_int8, L.HW["B300"]["Pint8_tc"])   # 91
_, _, RUNGS = L.codesign_ladder()

# ----------------------------------------------------------------- walltime
def walltime():
    fig, ax = plt.subplots(figsize=(784.7/72, 393.6/72))
    labels = [
        "B200\nnative\ncuFFT",
        "Rubin\nnative\ncuFFT",
        "B300\nnative\ncuFFT",
        "B300 OBFFT\nrecursive\nGarner",
        "B300 OBFFT\ndirect CRT +\nfp64 sum",
        "B300 OBFFT\nPhase A on\nINT8-TC (dead)",
        "B300 OBFFT\nthe design\n(FP16-TC + int)",
        "B300+ hyp.\n(12.5 TF,\n8 TB/s)",
    ]
    lo   = [12.9, 4.7, 116.0, T_G, T_F64, T_I8, T_LO, 12.9]
    hi   = [None, None, None, None, None, None, T_HI, None]
    cols = [GREEN, GREEN, RED, ORANGE, ORANGE, ORANGE, BLUE, GREEN]
    hatch= [None, None, None, None, None, "xx", None, None]
    x = np.arange(len(lo))
    bars = ax.bar(x, lo, width=0.62, color=cols, edgecolor="black",
                  linewidth=0.7, zorder=3)
    for b, h in zip(bars, hatch):
        if h: b.set_hatch(h)
    for xi, l, h in zip(x, lo, hi):
        if h is not None:
            ax.errorbar([xi], [(l+h)/2], yerr=[[(h-l)/2],[(h-l)/2]],
                        fmt="none", ecolor="black", elinewidth=1.4,
                        capsize=5, zorder=4)
    ann = ["12.9 ms\n[15–25 ms expected,\nprior reports]", "4.7 ms",
           "116 ms", "111 ms", "278 ms", "85 ms",
           f"{T_LO:.0f}–{T_HI:.0f} ms\n", "12.9 ms"]
    for xi, v, h, a in zip(x, lo, hi, ann):
        top = h if h is not None else v
        fw = "bold" if xi == 6 else "normal"
        if xi == 0:
            ax.text(xi - 0.30, top*1.12, a, ha="left", va="bottom",
                    fontsize=9.2, linespacing=1.15)
        else:
            ax.text(xi, top*1.12, a, ha="center", va="bottom", fontsize=9.2,
                    fontweight=fw, linespacing=1.15)
    ax.axhline(ROOF8, color=GRAY, ls="--", lw=1.0, zorder=2)
    ax.axhline(ROOF22, color=GREEN, ls=":", lw=1.0, zorder=2)
    ax.set_xlim(-0.7, 9.1)
    ax.text(9.0, ROOF8, "8 TB/s\nmemory roof", fontsize=7.8, color=GRAY,
            ha="right", va="center", linespacing=1.15)
    ax.text(9.0, ROOF22, "22 TB/s\nmemory roof", fontsize=7.8, color=GREEN,
            ha="right", va="center", linespacing=1.15)
    ax.annotate("integer-epilogue wall:\n4.9–6.7× above roof;\n"
                "removed by the co-design\nladder (H1–H3)",
                xy=(6.35, T_LO*0.62), xytext=(7.55, 80), fontsize=8.6,
                color=BLUE, fontweight="bold", ha="center",
                arrowprops=dict(arrowstyle="->", color=BLUE, lw=1.4))
    ax.set_yscale("log")
    ax.set_ylim(3, 1100)
    ax.set_yticks([5, 10, 20, 50, 100, 200, 500])
    ax.set_yticklabels(["5", "10", "20", "50", "100", "200", "500"])
    ax.set_ylabel("Wall time (ms) — log scale")
    ax.set_xticks(x); ax.set_xticklabels(labels, fontsize=7.8, linespacing=1.2)
    ax.set_title("Projected wall time, $1024^3$ FP64 3-D FFT "
                 "(full fp64; projections, not measurements)")
    ax.legend(handles=[
        Patch(fc=GREEN, ec="black", label="Memory-bound (at memory roof)"),
        Patch(fc=RED, ec="black", label="FP64-compute-bound"),
        Patch(fc=ORANGE, ec="black", label="Ablation-bound (SIMT / FP64-vec)"),
        Patch(fc=ORANGE, ec="black", hatch="xx",
              label="INT8-TC-hosted (dead: 167 TOPS class rate)"),
        Patch(fc=BLUE, ec="black", label="The design: epilogue-bound"),
        Line2D([], [], color="black", lw=1.4,
               label=r"sensitivity: $c_q^{\rm res}$ & epilogue counts"),
    ], loc="upper right", fontsize=7.9, framealpha=0.95, title="Bottleneck",
       title_fontsize=8.6)
    ax.grid(axis="x", visible=False)
    fig.savefig("figs/fig_walltime.pdf", format="pdf")
    plt.close(fig)

# ---------------------------------------------------------------- precision
def precision():
    fig, ax = plt.subplots(figsize=(634.7/72, 397.8/72))
    ax.axvline(ROOF8, color=GRAY, ls="--", lw=1.1)
    ax.text(13.4, 27, "B300 memory roof\n(12.9 ms at 8 TB/s)", fontsize=8.0,
            color=GRAY, ha="left", va="center")
    dmid = np.sqrt(T_LO*T_HI)
    pts = [
        (dmid, 53, "*", BLUE, False, None, (0, 0), "center", "bottom",
         (T_LO, T_HI)),
        (T_F64, 53, "o", GREEN, False, "direct CRT\n+ fp64 sum", (0, 12),
         "center", "bottom", None),
        (T_G, 53, "o", GREEN, False, "recursive Garner\n(111 ms)",
         (26, -20), "left", "top", None),
        (1550, 53, "s", GREEN, True, "direct CRT\n+ Sum2/SumK", (2, 12),
         "right", "bottom", None),
        (30, 48, "s", ORANGE, True, "DD on fp32", (13, -6), "left",
         "top", None),
        (14, 14, "s", ORANGE, True,
         "fp32+Kahan\n(fp32-class, ~10–18 bits)", (11, -3), "left",
         "center", None),
    ]
    for x, y, m, c, est, lab, (dx, dy), ha, va, rng in pts:
        if rng:
            ax.plot(rng, [y, y], color=c, lw=1.8, zorder=3,
                    solid_capstyle="butt")
            for rr in rng:
                ax.plot([rr, rr], [y-0.9, y+0.9], color=c, lw=1.4, zorder=3)
        sz = 380 if m == "*" else 130
        ax.scatter([x], [y], marker=m, s=sz, c=c, edgecolors="black",
                   linewidths=0.9, hatch="///" if est else None, zorder=4)
        if lab is not None:
            ax.annotate(lab, (x, y), xytext=(dx, dy),
                        textcoords="offset points",
                        fontsize=8.2, ha=ha, va=va, linespacing=1.15)
    ax.plot([14, 14], [10, 18], color=ORANGE, lw=1.6, zorder=3)
    ax.annotate("the design (63–87 ms): best full-fp64 point,\n"
                "still 4.9–6.7× off roof — see co-design ladder",
                xy=(dmid, 54.6), xytext=(9.0, 61.5), fontsize=8.6,
                color=BLUE, fontweight="bold", ha="left", va="center",
                arrowprops=dict(arrowstyle="->", color=BLUE, lw=1.3,
                                connectionstyle="arc3,rad=-0.15"))
    ax.set_xscale("log")
    ax.set_xlim(8.4, 2600); ax.set_ylim(6, 67)
    ax.set_xticks([12.9, 30, 75, 111, 278, 900, 1550])
    ax.set_xticklabels(["12.9", "30", "75", "111", "278", "900", "1550"])
    ax.set_yticks([10, 18, 24, 32, 48, 53])
    ax.set_xlabel("Wall time on B300 for $1024^3$ FP64 FFT (ms, log scale)")
    ax.set_ylabel("Phase B reconstruction precision (mantissa bits)")
    ax.set_title("B300 Ozaki-Bailey Phase B: precision-runtime tradeoff "
                 "(full epilogue charged; projections)", fontsize=11.5)
    ax.legend(handles=[
        Patch(fc=GREEN, ec="black", label="Full fp64 precision (53 bits)"),
        Patch(fc=BLUE, ec="black", label="Full fp64: the specified design"),
        Patch(fc=ORANGE, ec="black", label="Reduced precision / off-roof"),
        Patch(fc="white", ec="black", hatch="///", label="Estimated (not yet measured)"),
    ], loc="lower right", fontsize=8.2, framealpha=0.95)
    fig.savefig("figs/fig_precision_tradeoff.pdf", format="pdf")
    plt.close(fig)

# ------------------------------------------------------------- parity curve
def parity():
    fig, ax = plt.subplots(figsize=(609.1/72, 452.3/72))
    B = np.linspace(0, 26, 200)
    ax.plot(B, 1.56*B, color=BLUE, lw=2.2,
            label=r"Native FFT parity floor: $\eta = 1.56\,B_{\rm HBM}$ (binding)")
    ax.plot(B, 3.75*B, color=GRAY, lw=1.4, ls="--",
            label=r"Naive Ozaki–Bailey Phase B parity: $\eta = 3.75\,B_{\rm HBM}$ ($S{=}15$, informational)")
    ax.fill_between(B, 1.56*B, 60, color=GREEN, alpha=0.10,
                    label="Memory-bound region (native FFT at memory roof)")
    ax.fill_between(B, 0, 1.56*B, color=RED, alpha=0.08,
                    label="FP64-compute-bound region (native FFT below memory roof)")
    ax.scatter([3.35], [34], marker="o", s=120, c=GREEN, ec="black", zorder=4)
    ax.annotate("H100\n(3.35 TB/s, 34 TF)", (3.35, 34), xytext=(4, -28),
                textcoords="offset points", fontsize=8.6)
    ax.scatter([8], [37], marker="s", s=120, c=GREEN, ec="black", zorder=4)
    ax.annotate("B200\n(8.0 TB/s, 37.0 TF)", (8, 37), xytext=(8, -2),
                textcoords="offset points", fontsize=8.6)
    ax.scatter([22], [33], marker="D", s=120, c=ORANGE, ec="black", zorder=4)
    ax.annotate("Rubin\n(22.0 TB/s, 33.0 TF)", (22, 33), xytext=(-64, 16),
                textcoords="offset points", fontsize=8.6)
    ax.annotate("within 4% of floor", xy=(22, 34.0), xytext=(-30, 52),
                textcoords="offset points", fontsize=8.4, color="#8a6d00",
                arrowprops=dict(arrowstyle="->", color="#8a6d00", lw=1.0))
    ax.scatter([8], [1.4], marker="^", s=140, c=RED, ec="black", zorder=5)
    ax.annotate("B300\n(8.0 TB/s, 1.4 TF)", (8, 1.4), xytext=(-12, -4),
                textcoords="offset points", fontsize=8.8, fontweight="bold",
                ha="right")
    ax.annotate("", xy=(8, 1.9), xytext=(8, 12.0),
                arrowprops=dict(arrowstyle="->", color=RED, lw=1.6))
    ax.text(7.55, 5.6, "~9×\nbelow\nfloor", fontsize=8.8, color=RED,
            fontweight="bold", ha="right", va="center")
    ax.scatter([8], [12.5], marker="*", s=340, c=BLUE, ec="black", zorder=5)
    ax.annotate("B300+ (recommended)\n8 TB/s, 12.5 TF\non native FFT parity floor",
                (8, 12.5), xytext=(30, 26), textcoords="offset points",
                fontsize=8.8, color="white", fontweight="bold",
                bbox=dict(fc=BLUE, ec="black", lw=0.6, pad=3),
                arrowprops=dict(arrowstyle="->", color=BLUE, lw=1.2))
    ax.set_xlim(0, 26); ax.set_ylim(0, 47)
    ax.set_xlabel(r"HBM bandwidth $B_{\rm HBM}$ (TB/s)")
    ax.set_ylabel(r"FP64 vector throughput $\eta_{\rm FP64\,vec}$ (TFLOPS)")
    ax.set_title("FP64 vector parity floor for FFT-class workloads")
    ax.legend(loc="lower right", fontsize=8.2, framealpha=0.95)
    fig.savefig("figs/fig_parity_curve.pdf", format="pdf")
    plt.close(fig)

# ------------------------------------------------------------ fp32 analysis
def fp32():
    fig, (a1, a2) = plt.subplots(1, 2, figsize=(808.4/72, 395.1/72),
                                 gridspec_kw={"wspace": 0.28})
    B = np.linspace(0, 26, 200)
    a1.plot(B, 3.125*B, color=BLUE, lw=2.0,
            label=r"FP32 parity floor: $\eta_{\rm FP32} = 3.125\,B_{\rm HBM}$ (corrected)")
    a1.fill_between(B, 3.125*B, 150, color=GREEN, alpha=0.10,
                    label="Memory-bound region (native FP32 FFT at memory roof)")
    pts = [("H100", 3.35, 67, "o", GREEN), ("B200", 8, 75, "s", GREEN),
           ("B300", 8, 83.33, "^", GREEN), ("Rubin", 22, 130, "D", GREEN)]
    offs = {"H100": (0, 10), "B200": (12, -16), "B300": (-24, 12),
            "Rubin": (-84, -24)}
    for name, b, v, m, c in pts:
        a1.scatter([b], [v], marker=m, s=120, c=c, ec="black", zorder=4)
        ha = "center" if name == "H100" else "left"
        a1.annotate(f"{name}\n({b} TB/s, {v} TF)", (b, v),
                    xytext=offs[name], textcoords="offset points",
                    fontsize=8.4, ha=ha)
    a1.annotate("Rubin: 1.89× —\nadequate, not lavish", xy=(22, 124),
                xytext=(-108, 16), textcoords="offset points", fontsize=8.4,
                color="#8a6d00",
                arrowprops=dict(arrowstyle="->", color="#8a6d00", lw=1.0))
    a1.set_xlim(0, 26); a1.set_ylim(0, 145)
    a1.set_xlabel(r"HBM bandwidth $B_{\rm HBM}$ (TB/s)")
    a1.set_ylabel("FP32 vector throughput (TFLOPS)")
    a1.set_title("Left: FP32 vector parity (floor $3.125\\,B_{\\rm HBM}$; "
                 "published specs)", fontsize=10.5)
    a1.legend(loc="upper left", fontsize=8.2, framealpha=0.95)

    gpus = ["H100", "B200", "B300", "Rubin"]
    fp64h = [34/(1.56*3.35), 37/(1.56*8), 1.4/(1.56*8), 33/(1.56*22)]
    fp32h = [67/(3.125*3.35), 75/(3.125*8), 83.33/(3.125*8), 130/(3.125*22)]
    x = np.arange(4); w = 0.36
    a2.bar(x-w/2, fp64h, w, color=RED, ec="black", lw=0.6,
           label="FP64 vector headroom (/1.56 B)", zorder=3)
    a2.bar(x+w/2, fp32h, w, color=BLUE, ec="black", lw=0.6,
           label="FP32 vector headroom (/3.125 B)", zorder=3)
    for xi, v in zip(x-w/2, fp64h):
        a2.text(xi-0.05, v*1.12, f"{v:.2f}×", ha="center", fontsize=8.6,
                color=RED, fontweight="bold")
    for xi, v in zip(x+w/2, fp32h):
        a2.text(xi+0.05, v*1.12, f"{v:.2f}×", ha="center", fontsize=8.6,
                color=BLUE, fontweight="bold")
    a2.axhline(1.0, color=GRAY, ls="--", lw=1.0, label="parity floor (1×)")
    a2.annotate("B300 asymmetry:\nFP32 3.33× vs FP64 0.11×\n(~30× FP32-vs-FP64 ratio)",
                xy=(2-w/2, 0.115), xytext=(1.45, 0.026), fontsize=8.6,
                color="white", fontweight="bold", ha="center",
                bbox=dict(fc=RED, ec="black", lw=0.6, pad=3),
                arrowprops=dict(arrowstyle="->", color=RED, lw=1.2))
    a2.set_yscale("log"); a2.set_ylim(0.01, 22)
    a2.set_yticks([0.01, 0.1, 0.5, 1, 2, 5, 10, 20])
    a2.set_yticklabels(["0.01×", "0.1×", "0.5×", "1×",
                        "2×", "5×", "10×", "20×"])
    a2.set_xticks(x); a2.set_xticklabels(gpus)
    a2.set_ylabel("Headroom over parity floor (spec / floor)")
    a2.set_title("Right: FP64 vs FP32 headroom (corrected floor, "
                 "published specs)", fontsize=10.5)
    a2.legend(loc="upper right", fontsize=8.0, framealpha=0.95)
    a2.grid(axis="x", visible=False)
    fig.savefig("figs/fig_fp32_analysis.pdf", format="pdf")
    plt.close(fig)

# --------------------------------------------------------- kulisch layout
def kulisch():
    fig, ax = plt.subplots(figsize=(834.0/72, 507.5/72))
    ax.grid(False)
    ax.set_xlim(-6, 200)
    ax.set_ylim(-2.9, 12.6)
    ax.set_yticks([])
    # six radix-28 carry-save words (each word: 28 payload + 4 guard bits)
    for wi in range(6):
        x0 = wi*28
        ax.add_patch(Rectangle((x0, 0), 28, 1.5, fc="#e8edf5", ec="black",
                               lw=1.0, zorder=3))
        ax.add_patch(Rectangle((x0+28, 0), 0, 1.5, fc="none", ec="none"))
        ax.text(x0+14, 0.75, f"W{wi}", ha="center", va="center",
                fontsize=9.5, zorder=4)
    ax.add_patch(Rectangle((168, 0), 24, 1.5, fc="#f5eee8", ec="black",
                           lw=0.8, ls="--", zorder=3))
    ax.text(180, 0.75, "guard\n(4b/word)", ha="center", va="center",
            fontsize=7.4, zorder=4, linespacing=1.1)
    ax.add_patch(Rectangle((0, -0.9), 130, 0.42, fc=BLUE, alpha=0.55,
                           ec="none", zorder=2))
    ax.text(65, -1.5, "raw biased sum: $\\leq$130 payload bits "
            "(conservative; ledger.py / verify.py T3)",
            ha="center", va="top", fontsize=9.3, color=BLUE)
    ax.add_patch(Rectangle((130, -0.9), 38, 0.42, fc=GRAY, alpha=0.35,
                           ec="none", zorder=2))
    ax.text(149, -1.5, "~30-bit margin", ha="center", va="top",
            fontsize=8.5, color=GRAY)
    # S_dep=15 shifted-column slices, each <=23 bits, biased non-negative
    S, BW, DY = 15, 23, 0.42
    for si in range(S):
        y = 2.2 + si*DY
        ax.add_patch(Rectangle((8*si, y), BW, 0.34, fc=ORANGE, alpha=0.85,
                               ec="black", lw=0.5, zorder=3))
    ax.text(0 + BW + 2, 2.2 + 0.17,
            "$P'_0 + 2^{23}$ (biased $\\geq 0$) @ bit 0",
            ha="left", va="center", fontsize=8.4)
    ax.text(8*14 - 2, 2.2 + 14*DY + 0.17,
            "$P'_{14} + 2^{23}$ @ bit 112 (shifted column)",
            ha="right", va="center", fontsize=8.4)
    ax.text(-4, 2.2 + 7*DY, "$S_{\\rm dep}$ = 15\nbiased\ndeposits",
            ha="right", va="center", fontsize=10, fontweight="bold",
            color=ORANGE)
    for b in (0, 28, 56, 84, 112, 140, 168):
        ax.text(b, -0.15, str(b), ha="center", va="top", fontsize=8,
                color=GRAY)
        ax.plot([b, b], [0, -0.06], color=GRAY, lw=0.8)
    steps = [
        ("1. deposit 15 biased slices (carries defer to guard bits)", "black"),
        ("2. one carry sweep; subtract compile-time bias $B_{\\rm tot}$",
         "black"),
        ("3. mod-$M$ lift: $\\widehat z=\\mathrm{round}(2^{-f}\\Sigma v_k w_k)$;"
         "  $E \\leftarrow E - \\widehat zM$", RED),
        ("4. TWO-sided centered lift: $\\pm M$ if $|R|\\geq M/2$\n"
         "    (exact by the $<\\!1/4$ bound; verify.py T4)", RED),
        ("5. correctly-rounded pack $\\rightarrow$ fp64; power-of-two\n"
         "    scale in the exponent (single rounding)", "black"),
    ]
    ytxt = 12.35
    for txt, col in steps:
        ax.text(68, ytxt, txt, fontsize=8.4, ha="left", va="top",
                color=col, linespacing=1.12)
        ytxt -= 0.58 if "\n" not in txt else 1.02
    ax.set_title("Kulisch Phase B accumulator, executable carry-save form "
                 "(Rev-34 set: $\\log_2 M = 117.9$, $S_{\\rm dep}=15$, "
                 "six radix-28 words)", fontsize=11.5)
    ax.set_xlabel("payload bit position")
    for sp in ("top", "right", "left"):
        ax.spines[sp].set_visible(False)
    fig.savefig("figs/fig_kulisch_layout.pdf", format="pdf")
    plt.close(fig)

# ------------------------------------------------------- co-design ladder
def codesign():
    fig, ax = plt.subplots(figsize=(700.0/72, 350.0/72))
    roof, rungs = L.primary_ladder("B300")
    names = ["today\n(software only)",
             "+H0 pseudo-Mersenne\nmoduli (software)",
             "+H1 INT8-TC restore\n+ 6×INT64 positional",
             "+H2 load-path datapath\n& multiword ISA",
             "+H3 modular reduction\nat MMA output"]
    lo = [rg[2][0] for rg in rungs]
    hi = [rg[2][1] for rg in rungs]
    t_tc_h1 = rungs[2][4]
    cols = [BLUE, "#4a7fbd", "#7fa8d0", "#a8c8a8", GREEN]
    x = np.arange(len(lo))
    ax.bar(x, lo, width=0.58, color=cols, ec="black", lw=0.7, zorder=3)
    for xi, l, h in zip(x, lo, hi):
        if h - l > 0.05:
            ax.errorbar([xi], [(l+h)/2], yerr=[[(h-l)/2], [(h-l)/2]],
                        fmt="none", ecolor="black", elinewidth=1.4,
                        capsize=5, zorder=4)
    labs = [f"{l:.0f}\u2013{h:.0f} ms" if h-l > 0.5 else f"{l:.1f} ms"
            for l, h in zip(lo, hi)]
    for xi, h, t in zip(x, hi, labs):
        ax.text(xi, h + 2.0, t, ha="center", fontsize=9.4,
                fontweight="bold")
    ax.axhline(roof, color=GRAY, ls="--", lw=1.2, zorder=2)
    ax.axhline(t_tc_h1, color=ORANGE, ls=":", lw=1.2, zorder=2)
    ax.text(5.55, 15.5, "memory roof\n12.9 ms", fontsize=8.2,
            color=GRAY, ha="right", va="bottom", linespacing=1.15)
    ax.text(5.55, 10.6, "tensor after H1\n12.3 ms", fontsize=8.2,
            color=ORANGE, ha="right", va="top", linespacing=1.15)
    ax.annotate("up to H2 (minor HW,\nconditional on the positional\nprimitive): 16.0\u201323.5 ms",
                xy=(3.0, 21.0), xytext=(2.45, 57), fontsize=9.0,
                color="#3a6d8a", fontweight="bold", ha="center",
                linespacing=1.2,
                arrowprops=dict(arrowstyle="->", color="#3a6d8a", lw=1.4))
    ax.annotate("H3: 12.9\u201315.0 ms\n(roof at opt. end)",
                xy=(4.08, 13.6), xytext=(4.62, 36), fontsize=9.0,
                color=GREEN, fontweight="bold", ha="center",
                linespacing=1.2,
                arrowprops=dict(arrowstyle="->", color=GREEN, lw=1.4))
    ax.set_xlim(-0.6, 5.6)
    ax.set_ylim(0, 100)
    ax.set_xticks(x); ax.set_xticklabels(names, fontsize=7.7,
                                         linespacing=1.2)
    ax.set_ylabel("B300 projected wall time (ms)")
    ax.set_title("The recommended co-design ladder: one restoration, two "
                 "small asks, one moderate (ledger.py)", fontsize=11.2)
    ax.grid(axis="x", visible=False)
    fig.savefig("figs/fig_codesign_ladder.pdf", format="pdf")
    plt.close(fig)


# ------------------------------------------------------- INT8/INT16 break-even
def int_tc():
    fig, ax = plt.subplots(figsize=(700.0/72, 360.0/72))
    xs = np.linspace(1.0, 9.0, 300)
    d = L.int_tc_sensitivity("B300")
    def band(wide, rate):
        lo = [L.wall_vs_int32("B300", x, wide, rate)[0] for x in xs]
        hi = [L.wall_vs_int32("B300", x, wide, rate)[1] for x in xs]
        return np.array(lo), np.array(hi)
    B200_INT8 = L.HW["B200"]["Pint8_tc"]
    lo0, hi0 = band(False, None)
    lo1, hi1 = band(False, B200_INT8)
    lo2, hi2 = band(True,  B200_INT8)
    for (lo, hi, c, lab, z, lw) in [
        (lo2, hi2, GREEN,
         "+ that INT8/INT16-TC given wide ($\\geq$128-bit) accumulate", 2, 2.0),
        (lo1, hi1, ORANGE,
         "+ INT8-TC restored to B200's 4.5 POPS (INT32 accumulate)", 3, 3.4),
        (lo0, hi0, BLUE,
         "today: FP16-carrier Phase A, INT32 epilogue", 4, 1.5)]:
        ax.fill_between(xs, lo, hi, color=c, alpha=0.20, lw=0, zorder=z)
        ax.plot(xs, lo, color=c, lw=lw, zorder=z+2, label=lab)
        ax.plot(xs, hi, color=c, lw=lw, ls="--", zorder=z+2)
    ax.annotate("restoring INT8-TC alone (blue$\\to$orange) barely moves the\n"
                "wall: it removes the tensor overshoot, not the epilogue.\n"
                "Wide accumulate (green) is what shifts the break-even.",
                xy=(6.2, 13.6), xytext=(4.3, 46), fontsize=8.4,
                color=GRAY, ha="left", va="center", linespacing=1.3,
                arrowprops=dict(arrowstyle="->", color=GRAY, lw=1.2))
    ax.axhline(ROOF8, color=GRAY, ls="--", lw=1.2, zorder=4)
    ax.axhline(t_fp8, color="#8a5a9a", ls=":", lw=1.4, zorder=4)
    ax.text(9.15, ROOF8, "memory roof\n12.9 ms", fontsize=8.0, color=GRAY,
            ha="left", va="center", linespacing=1.15)
    ax.text(9.15, t_fp8, "FP8 Bailey\nwall 9.2 ms", fontsize=8.0,
            color="#8a5a9a", ha="left", va="center", linespacing=1.15)
    # break-even markers where each band's optimistic edge crosses the roof
    for lo, c in ((lo0, BLUE), (lo1, ORANGE), (lo2, GREEN)):
        i = int(np.argmax(lo <= ROOF8 * 1.001))
        if lo[i] <= ROOF8 * 1.001 and i > 0:
            ax.plot([xs[i]], [ROOF8], "o", ms=7, color=c, mec="black",
                    mew=0.8, zorder=6)
            ax.annotate(f"{xs[i]:.1f}\u00d7", (xs[i], ROOF8),
                        xytext=(0, -15), textcoords="offset points",
                        fontsize=8.6, color=c, fontweight="bold",
                        ha="center")
    ax.set_yscale("log")
    ax.set_xlim(1.0, 9.0); ax.set_ylim(8, 110)
    ax.set_yticks([10, 15, 20, 30, 50, 80])
    ax.set_yticklabels(["10", "15", "20", "30", "50", "80"])
    ax.set_xlabel("INT32-SIMT issue rate, as a multiple of B300's derived "
                  "41.7 T inst/s")
    ax.set_ylabel("B300 projected wall time (ms) \u2014 log scale")
    ax.set_title("Break-even: how much integer throughput reaches the roof? "
                 "(solid = optimistic $c_{\\rm epi}$, dashed = conservative)",
                 fontsize=11.0)
    ax.legend(loc="upper right", fontsize=8.4, framealpha=0.95)
    ax.grid(axis="x", alpha=0.2)
    fig.savefig("figs/fig_int_tc_breakeven.pdf", format="pdf",
                bbox_inches="tight")
    plt.close(fig)

walltime(); precision(); parity(); fp32(); kulisch(); codesign(); int_tc()
print("figures written")


==> anc/ledger.py <==
#!/usr/bin/env python3
"""
ledger.py v3 -- single machine-checked source of truth for Part 2 constants.

v3 (July 30, 2026, adversarial-review round).  Changes from v2, each traced
to a confirmed finding:

  A1 CRT CAPACITY (release-critical).  v2's Rev-33 set had log2 M = 111.84,
     but exact CRT recovery of a length-K Bailey contraction of k-bit signed
     significands requires
         log2 M  >  1 (sign) + log2 K + 2(k+1)   [the +1 per operand is the
     complex-Karatsuba F term (A_R+A_I)(B_R+B_I)], i.e. 114 bits for K=32,
     k=53.  Rev-33 failed this by 2.16 bits: a CONSTANT input field already
     reconstructs wrong by exactly M.  Repaired by Rev-34: the three primes
     509/503/499 are replaced by 2039/2029/2027, giving 117.88 bits (3.88
     bits of margin) while KEEPING r = 12 -- so alpha_cplx and the whole
     FP8 Bailey budget are unchanged.  All new moduli are < 2048 (FP16
     exact-integer bound); SEVEN of the twelve (2039/2029/2027, 1024,
     511/491/487) are reduction-friendly (small 2^b - m complement), which
     is the H0 criterion -- the other five keep Barrett.

  A2 INT32 ISSUE RATE (release-critical).  v2 charged 75 "TOPS" for INT32
     SIMT.  That is the FP32 TFLOP/s figure, which counts FMA = 2.  Under
     this ledger's own convention (INT32 = one ISSUED instruction, no factor
     2) the issue rate is FP32_TFLOPs / 2.  Every epilogue number in v2 was
     therefore 2x optimistic.

  A3 SKU CONSISTENCY (release-critical).  v2 mixed GB300-NVL72 per-GPU
     figures (FP8 5 PF, FP64 1.4 TF, 8 TB/s) with B300-SXM figures (FP16
     2.25 PF, FP32 75 TF, INT8 150 TOPS).  v3 takes ALL SIX B300 columns
     from one part (GB300 NVL72, per GPU, dense), since the 8 TB/s roof is
     that part's number.  The SXM variant is carried for sensitivity.

  A4 MMA TILE GRANULARITY.  Phase A is (n_out x r) . (r x COLS): k = 12
     against FP16 MMA k-granularity 16, n = 21 against n-granularity 8.
     v2 charged it at 100% of peak.  v3 charges the padding explicitly.

  A5 INPUT-SIDE KARATSUBA COMBINE.  (A_R+A_I) mod m_i must be formed in the
     residue domain for every complex operand element; v2 charged only the
     output-side combines.

  A6 S_dep.  The F2 shifted-column (+1) convention belongs to the byte-limb
     fallback, not to the adopted FP16 carrier; v2 applied it to both.

  A7 CO-DESIGN LADDER H1.  Canonicalisation is applied to Bailey MMA
     OUTPUTS (on-chip), which a load-path converter never sees, and only
     the X half of n_dec is streamed (the Y' half is the on-chip
     intermediate).  v2's H1 deleted both in full.

Conventions:
  FLOP: FMA = 2, against FP vector TFLOP/s.  Tensor op: MAC = 2, against the
  matching TENSOR-CLASS peak.  INT32: one ISSUED SIMT instruction, against
  the issue rate, no factor 2.  All rates dense (vendor sparse figures /2).
"""
from math import log2, ceil, gcd
from functools import reduce

# ----------------------------------------------------------------------
# 0. Hardware model, split by instruction class (dense, per GPU)
#    Sources (accessed 2026-07-30):
#      [N-GB300] nvidia.com/en-us/data-center/gb300-nvl72/ -- per NVL72 rack:
#                720 PF FP8 sparse, 360 PF FP16 sparse, 24 POPS INT8 sparse,
#                6 PF FP32, 100 TF FP64, 576 TB/s HBM.  /2 for dense, /72
#                for per-GPU.  ALL B300 columns below come from this one
#                part, per finding A3.
#      [N-HGX]   nvidia.com/en-us/data-center/hgx/ -- HGX Rubin NVL8 per-GPU
#                dense: FP8 17.5 PF, FP16/BF16 4 PF, INT8-TC 250 TOPS,
#                FP32 130 TF, FP64 33 TF, 22 TB/s.  PRE-RELEASE VENDOR
#                ANNOUNCEMENT; treated as provisional throughout.
#      [UCH-T1]  Uchino et al., arXiv:2512.08321v3, Table I -- B300 SXM:
#                FP8 4500, FP16 2250, INT8 150 TOPS, FP32 75, FP64 1.2.
#                Carried as the SXM sensitivity variant.
#
#    Pint32 is DERIVED, not quoted: under this ledger's convention an issued
#    INT32 instruction is one op, while a vendor FP32 TFLOP/s figure counts
#    FMA = 2 on the same lanes.  Hence Pint32 = P32 / 2.  (Finding A2.  This
#    holds whether Blackwell's 128 cores/SM are unified FP32/INT32 or are
#    separate co-issuing pipes: either way the ISSUE rate is one instruction
#    per core per clock, and P32 counts two flops per such instruction.)
HW = {
    "H100":  dict(B=3.35, P8=2000.0,  P16=1000.0, Pint8_tc=2000.0,
                  P64=34.0,  P32=67.0),
    "B200":  dict(B=8.0,  P8=4500.0,  P16=2250.0, Pint8_tc=4500.0,
                  P64=37.0,  P32=75.0),                       # [UCH-T1]
    "B300":  dict(B=8.0,  P8=5000.0,  P16=2500.0, Pint8_tc=167.0,
                  P64=1.39, P32=83.33),                       # [N-GB300]
    "Rubin": dict(B=22.0, P8=17500.0, P16=4000.0, Pint8_tc=250.0,
                  P64=33.0,  P32=130.0),                      # [N-HGX]
}
for _h in HW.values():
    _h["Pint32"] = _h["P32"] / 2.0        # DERIVED; see note above
# B300 SXM sensitivity variant [UCH-T1]
B300_SXM = dict(B=8.0, P8=4500.0, P16=2250.0, Pint8_tc=150.0,
                P64=1.2, P32=75.0, Pint32=37.5)
# Optimistic reading retained for sensitivity only: IF a part issued two
# INT32 instructions per core per clock, Pint32 would double.  No shipping
# NVIDIA part is documented to do so.
PINT32_OPTIMISTIC_FACTOR = 2.0

# ----------------------------------------------------------------------
# 1. Rev-34 modulus set, sized by an EXPLICIT capacity budget (finding A1)
# ----------------------------------------------------------------------
K_BAILEY = 32                 # Bailey stage-GEMM inner dimension (sqrt N)
K_SIG    = 53                 # bits of fp64 significand carried per operand
# +1 per operand: the complex-Karatsuba third product doubles each operand.
ALPHA_REQUIRED = 1 + log2(K_BAILEY) + 2 * (K_SIG + 1)          # 114.0 bits

MODULI = [2039, 2029, 2027, 1089, 1024, 961, 841, 625, 529, 511, 491, 487]
r = len(MODULI)
for i in range(r):
    for j in range(i + 1, r):
        assert gcd(MODULI[i], MODULI[j]) == 1
M = reduce(lambda a, b: a * b, MODULI)
log2M, bitlen_M = log2(M), M.bit_length()
assert log2M > ALPHA_REQUIRED, "CRT capacity budget violated"
CAPACITY_MARGIN_BITS = log2M - ALPHA_REQUIRED                  # 3.88 bits
assert max(MODULI) < 2048          # FP16 consecutive-exact-integer bound
# pseudo-Mersenne character (2^b - c): the reduction-friendliness criterion
PSEUDO_MERSENNE_C = {m: 2 ** m.bit_length() - m for m in MODULI}

U = []
for m in MODULI:
    Mk = M // m
    U.append(Mk * pow(Mk % m, -1, m))
S = ceil(bitlen_M / 8)                      # 15 byte slices of u_k
assert S == 15
u_slices = [[(u >> (8 * s)) & 0xFF for s in range(S)] for u in U]

f_frac = 48
S_frac = ceil(f_frac / 8)                    # 6 byte slices of w_k
W_frac = [round(u * 2**f_frac / M) for u in U]

# Finding A6: the F2 shifted-column (+1) convention applies to the BYTE-LIMB
# fallback only.  The adopted FP16 carrier puts one canonical residue in one
# operand, so it needs exactly S raw and S_frac fractional columns.
COLS_FP16 = S + S_frac                       # 21
COLS_LIMB = (S + 1) + (S_frac + 1)           # 23 (two-limb byte fallback)

# ----------------------------------------------------------------------
# 2. Problem geometry
# ----------------------------------------------------------------------
N = 1024
N3 = N ** 3
Q_bytes = 96 * N3
n_out = 12 * N3                              # scalar CRT reconstructions
n_cplx = 6 * N3
n_dec = 12 * N3
n_dec_streamed = n_dec // 2                  # the X half; Y' is on-chip (A7)
OI_fft = (15 * N3 * log2(N)) / Q_bytes       # 1.5625
ms = lambda w, rate_e12: w / (rate_e12 * 1e12) * 1e3

# ----------------------------------------------------------------------
# 3. Tensor-side work, by instruction class
# ----------------------------------------------------------------------
alpha_cplx = 3 * (3 * r + 1)                 # 111  (r unchanged by A1)
W_mma = 2 * 6 * alpha_cplx * 32 * N3         # FP8-TC tensor ops (MAC=2)

# Phase A, FP16 carrier: canonical residues in [0,m) fit one FP16 operand
# exactly (integers <= 2048); u byte-slices exact; products <= 2038*255 =
# 519,690 and 12-term column sums <= 6.24e6 < 2^24: FP32 accumulation exact.
W_A_fp16 = 2 * r * COLS_FP16 * n_out
# Finding A4: MMA tile granularity.  FP16 MMA atoms have k-granularity 16
# and n-granularity 8; Phase A's k is r = 12 and its n is COLS_FP16 = 21.
PAD_K = ceil(r / 16) * 16 / r                       # 16/12
PAD_N = ceil(COLS_FP16 / 8) * 8 / COLS_FP16         # 24/21
W_A_fp16_padded = W_A_fp16 * PAD_K * PAD_N
W_A_fp8planes = 2 * 3 * r * COLS_LIMB * n_out       # appendix fallback
W_A_int8 = 2 * 2 * r * COLS_LIMB * n_out            # dead route, for record

# ----------------------------------------------------------------------
# 4. Integer-SIMT epilogue (issued instructions; ranges = SENSITIVITY, and
#    they are estimates, NOT bounds -- see the paper's Limitations)
# ----------------------------------------------------------------------
S_dep = S                                    # A6: no +1 on the FP16 carrier
ops_combine_out = 3 * r                      # (D-E, F-D-E) per complex out
ops_combine_in  = 2 * r                      # A5: (A_R+A_I) mod m, per cplx
ops_combine     = ops_combine_out + ops_combine_in
ops_canon     = (2 * r, 3 * r)                   # per scalar output
ops_deposit   = (4 * S_dep + 6, 4 * S_dep + 10)  # biased carry-save + norm
ops_lift      = (25, 35)
ops_pack      = (20, 30)
cq_res        = (3.0, 6.3)   # lo = our unmeasured FFT-specific static
                             # estimate; hi = Ozaki 2.5's general figure
ops_dp4a_bulk = (2, 4)

def epilogue_inst(lo=True):
    i = 0 if lo else 1
    per_out = (ops_canon[i] + ops_deposit[i] + ops_lift[i] + ops_pack[i]
               + cq_res[i] * r + ops_dp4a_bulk[i])
    return per_out * n_out + ops_combine * n_cplx

W_epi_lo, W_epi_hi = epilogue_inst(True), epilogue_inst(False)
c_epi_lo = W_epi_lo / n_out                  # inst per output-equivalent
c_epi_hi = W_epi_hi / n_out

gamma_inst = 360                             # issued INT32 inst per output
W_fp64sum  = 2 * S * n_out                   # FLOPs

# Realised-efficiency band for SIMT epilogues (the paper's own 50-70%)
EFF_INT_LO, EFF_INT_HI = 0.50, 0.70

# ----------------------------------------------------------------------
# 4b. INSTRUCTION-MIX EFFICIENCY (July-31 review).  41.7 T inst/s is an
#     OPTIMISTIC ADD-EQUIVALENT endpoint derived from the FP32 FMA peak;
#     the CUDA guide lists lower per-SM rates for several classes c_epi
#     uses.  Split the per-output budget into classes with ASSUMED relative
#     throughputs (flagged; pending a SASS-level mix) and derive a single
#     mix-efficiency parameter eps_mix applied to the 41.7 endpoint.
#     Fractions estimated from the term structure of c_epi:
#       add/carry (deposits, combines, carry sweeps)   ~45%  rel 1.0
#       mul/mad   (canon, lift MACs, decon residual)   ~30%  rel [0.5,1.0]
#       shift/logic (slicing, normalise)               ~15%  rel [0.5,1.0]
#       cvt/clz    (pack, priority-encode)             ~10%  rel [0.25,0.5]
# ----------------------------------------------------------------------
MIX_FRACS = dict(add=0.45, mad=0.30, shift=0.15, cvt=0.10)
def eps_mix(rel=dict(add=1.0, mad=0.5, shift=0.5, cvt=0.25)):
    return 1.0 / sum(MIX_FRACS[k] / rel[k] for k in MIX_FRACS)
EPS_MIX_LO = eps_mix()                                        # ~0.60
EPS_MIX_HI = 1.0                                              # all full-rate

# ----------------------------------------------------------------------
# 5. Wall-clock projections (B300) and floors
# ----------------------------------------------------------------------
def times(hw, padded=True):
    t_mem  = Q_bytes / (hw["B"] * 1e12) * 1e3
    t_fp8  = ms(W_mma, hw["P8"])
    t_fp16 = ms(W_A_fp16_padded if padded else W_A_fp16, hw["P16"])
    t_tc   = t_fp8 + t_fp16                  # same physical tensor cores
    t_int  = (ms(W_epi_lo, hw["Pint32"]), ms(W_epi_hi, hw["Pint32"]))
    return t_mem, t_fp8, t_fp16, t_tc, t_int

def b300_times(padded=True):
    return times(HW["B300"], padded)

def floors():
    """Per-class floors in B_hbm units.  NOTE: the tensor floors are
    individually NECESSARY but not jointly SUFFICIENT -- the classes share
    the physical tensor cores, so the correct route-complete condition is
    ADDITIVE in time (see paper Sec. parity)."""
    return {
        "native fp64":  OI_fft,
        "FP8-TC (MMA)": W_mma / Q_bytes,
        "FP16-TC (A)":  W_A_fp16_padded / Q_bytes,
        "INT32 epi lo": W_epi_lo / Q_bytes,
        "INT32 epi hi": W_epi_hi / Q_bytes,
    }

def route_complete(hw, padded=True):
    """The correct joint tensor condition: summed tensor time <= roof."""
    t_mem, _, _, t_tc, _ = times(hw, padded)
    return t_tc, t_mem, t_tc <= t_mem

# ----------------------------------------------------------------------
# 6. Hardware co-design ladder
# ----------------------------------------------------------------------
def codesign_ladder(hw=None, padded=True):
    hw = hw or HW["B300"]
    t_mem = Q_bytes / (hw["B"] * 1e12) * 1e3
    t_tc = ms(W_mma, hw["P8"]) + ms(W_A_fp16_padded if padded else W_A_fp16,
                                    hw["P16"])
    def t_int(terms, cplx):
        return ms(sum(terms) * n_out + cplx * n_cplx, hw["Pint32"])
    rungs = []
    def push(name, hi, lo, cplx_hi, cplx_lo):
        rungs.append((name,
                      max(t_mem, t_tc, t_int(lo, cplx_lo)),
                      max(t_mem, t_tc, t_int(hi, cplx_hi)),
                      t_int(lo, cplx_lo), t_int(hi, cplx_hi)))
    base = lambda i: [ops_canon[i], ops_deposit[i], ops_lift[i], ops_pack[i],
                      cq_res[i] * r, ops_dp4a_bulk[i]]
    push("today (no co-design)", base(1), base(0), ops_combine, ops_combine)

    # H0 -- SOFTWARE ONLY, ZERO SILICON.  Every Rev-34 modulus is
    # pseudo-Mersenne (2^b - c); the three largest have c <= 21.  Both
    # canonicalisation and the deconstruction residual then reduce by
    # fold-and-add rather than Barrett.  Modelled as a 1/3 reduction of
    # ops_canon and cq_res.  STATED ESTIMATE, not a measurement.
    H0 = H0F                    # per-modulus derivation, see above
    h0 = lambda i: [ops_canon[i] * H0, ops_deposit[i], ops_lift[i],
                    ops_pack[i], cq_res[i] * r * H0, ops_dp4a_bulk[i]]
    push("+H0 pseudo-Mersenne moduli (software)", h0(1), h0(0),
         ops_combine, ops_combine)

    # H1 -- deconstruction datapath on the LOAD path (the Ozaki-2.5 ask).
    # Finding A7: it sees only the streamed X half of n_dec; the Y' half is
    # the on-chip intermediate.  It removes the dp4a bulk and half of the
    # (H0-reduced) deconstruction residual.  It does NOT reach ops_canon,
    # which is applied to on-chip Bailey MMA outputs.
    h1 = lambda i: [ops_canon[i] * H0, ops_deposit[i], ops_lift[i],
                    ops_pack[i], cq_res[i] * r * H0 * 0.5, 0]
    push("+H1 load-path deconstruction datapath", h1(1), h1(0),
         ops_combine, ops_combine)

    # H2 -- RESIDUE-DOMAIN MMA OUTPUT STAGE.  Placed at the tensor-core
    # epilogue, where the residues actually are (this is the placement
    # finding A7 forces).  Three functions, in increasing silicon cost:
    #   (a) wide fixed-point (Kulisch) accumulation  -> removes ops_deposit
    #   (b) linear residue-domain combine (adds only) -> removes ops_combine
    #   (c) modular reduction to [0,m)                -> removes ops_canon
    # (c) is the expensive one and is the ask this ladder cannot call small:
    # it is an array of modular reducers, the same structure that dominates
    # FHE accelerator area (CraterLake's change-RNS-base unit: 158.8 mm^2
    # in 14/12 nm).  Costed here, not hand-waved.
    h2 = lambda i: [0, 0, ops_lift[i], ops_pack[i],
                    cq_res[i] * r * H0 * 0.5, 0]
    push("+H2 residue-domain MMA output stage", h2(1), h2(0), 0, 0)

    # H3 -- decomposed ISA additions, NOT a monolithic `crtlift`: a
    # multiword madd.wide.cc chain, cmp.wide + predicated multiword add/sub,
    # and cvt.f64.s128.  Residue budgeted at 8 inst/output for lift+pack.
    h3 = lambda i: [0, 0, 4, 4, cq_res[i] * r * H0 * 0.5, 0]
    push("+H3 multiword-carry & wide-cvt ISA", h3(1), h3(0), 0, 0)
    return t_mem, t_tc, rungs

def software_hardware_split(part="B300"):
    """THE SOFTWARE/HARDWARE BOUNDARY, per part.

    Everything this paper constructs in software -- twiddle fusion into the
    second-stage DFT operands, residue-domain Karatsuba combines, the
    FP16-carrier Phase A, biased carry-save deposits, the two-sided centered
    lift, dp4a migration of the deconstruction bulk, and (H0) a
    pseudo-Mersenne modulus set -- is available on shipping silicon today.
    Everything past H0 needs new hardware.  Returns the two endpoints and
    the native-FP64 reference, so the paper can state the boundary rather
    than leaving it implicit in a ladder."""
    hw = HW[part]
    t_mem = Q_bytes / (hw["B"] * 1e12) * 1e3
    t_nat = 15 * N3 * log2(N) / (hw["P64"] * 1e12) * 1e3
    _, prungs = primary_ladder(part)
    _, t_tc, rungs = codesign_ladder(hw)
    sw = rungs[1]            # +H0: the software-only endpoint
    hwmax = (None, None, prungs[-1][2])   # +H3 of the PRIMARY ladder
    return dict(
        part=part, roof=t_mem, tensor=t_tc, native=t_nat,
        native_vs_roof=t_nat / t_mem,
        sw_lo=sw[1], sw_hi=sw[2],
        sw_vs_native=(t_nat / sw[2], t_nat / sw[1]),
        sw_vs_roof=(sw[1] / t_mem, sw[2] / t_mem),
        # realised issue efficiency applied to the software-only endpoint
        sw_real_lo=sw[1] / EFF_INT_HI, sw_real_hi=sw[2] / EFF_INT_LO,
        hw_lo=hwmax[2][0], hw_hi=hwmax[2][1],
        hw_vs_native=(t_nat / hwmax[2][1], t_nat / hwmax[2][0]),
        hw_vs_roof=(hwmax[2][0] / t_mem, hwmax[2][1] / t_mem),
        emulation_worthwhile=t_nat > t_mem * 1.10,
    )

# ----------------------------------------------------------------------
# 6b. INTEGER-TENSOR SENSITIVITY: would more INT8/INT16 throughput do it?
#     Two DIFFERENT asks, which buy different things:
#       (I)  an integer tensor core with ORDINARY INT32 accumulation -- what
#            B200 shipped at 4500 TOPS and B300 cut to 167.  It can host
#            Phase A, i.e. it fixes the TENSOR wall.  It cannot touch the
#            epilogue, because the epilogue's cost is positional carry work
#            that an INT32 accumulator digitises (the demoted Scenario B).
#       (II) an integer tensor core with WIDE (>=128-bit) accumulation.  It
#            additionally absorbs the deposits, the linear residue-domain
#            combines, and the inner-product half of the lift -- i.e. it is
#            rung H2 expressed as a tensor-core capability rather than a
#            bespoke output stage.
# ----------------------------------------------------------------------
# The share of c_epi a WIDE-accumulate integer tensor core can absorb.
# deposits (66-70) + combines (30/out-eq) + the r-term inner product of the
# lift (~10 of 25-35).  Everything else -- canonicalisation, the scalar half
# of the lift, the pack, and the deconstruction residual -- is elementwise
# or carry-serial and stays on SIMT.
TC_ABSORBABLE = (66 + 30 + 10, 70 + 30 + 10)          # (106, 110) inst/out

def int_tc_sensitivity(part="B300"):
    """Break-even analysis for the integer-tensor option.  Returns, for the
    given part: the INT-TC rate needed to host Phase A under the memory
    roof, and the INT32-SIMT multiple still needed afterwards to reach the
    memory roof and the FP8/Bailey wall, with and without wide accumulate."""
    hw = HW[part]
    roof   = Q_bytes / (hw["B"] * 1e12) * 1e3
    bailey = ms(W_mma, hw["P8"])
    budget = roof - bailey                     # ms available to Phase A
    out = dict(part=part, roof=roof, bailey=bailey, phaseA_budget=budget,
               phaseA_fp16=ms(W_A_fp16_padded, hw["P16"]))
    # (I) rate needed to host Phase A inside the tensor budget
    out["need_int8_tc"]  = W_A_int8 / (budget / 1e3) / 1e12          # T ops/s
    out["need_int16_tc"] = W_A_fp16_padded / (budget / 1e3) / 1e12
    out["have_int8_tc"]  = hw["Pint8_tc"]
    out["b200_int8_tc"]  = HW["B200"]["Pint8_tc"]
    # (II) INT32-SIMT multiple still required afterwards
    c_no  = (c_epi_lo, c_epi_hi)
    c_wide = (c_epi_lo - TC_ABSORBABLE[0], c_epi_hi - TC_ABSORBABLE[1])
    out["c_residual_wide"] = c_wide
    for tname, target in (("roof", roof), ("fp8", bailey)):
        for cname, c in (("no_tc", c_no), ("wide_tc", c_wide)):
            out[f"x_{cname}_{tname}"] = tuple(
                ci * n_out / (target / 1e3) / 1e12 / hw["Pint32"] for ci in c)
    return out

def wall_vs_int32(part="B300", x=1.0, wide_tc=False, int_tc_rate=None):
    """Projected wall time when the INT32-SIMT issue rate is x times the
    part's derived rate, optionally with a wide-accumulate integer tensor
    core, and optionally with Phase A re-hosted on an integer tensor core of
    rate int_tc_rate (in T ops/s).  Returns (lo, hi) ms."""
    hw = HW[part]
    roof = Q_bytes / (hw["B"] * 1e12) * 1e3
    t_A = (ms(W_A_int8, int_tc_rate) if int_tc_rate
           else ms(W_A_fp16_padded, hw["P16"]))
    t_tc = ms(W_mma, hw["P8"]) + t_A
    c = ((c_epi_lo - TC_ABSORBABLE[0], c_epi_hi - TC_ABSORBABLE[1])
         if wide_tc else (c_epi_lo, c_epi_hi))
    t_int = tuple(ms(ci * n_out, hw["Pint32"] * x) for ci in c)
    return (max(roof, t_tc, t_int[0]), max(roof, t_tc, t_int[1]))

# ----------------------------------------------------------------------
# 6c. ACCUMULATOR WIDTH.  What does "wide accumulate" actually need?
#     TWO different accumulators are involved and only one is wide:
#       * the COLUMN sum the tensor core already forms, |sum_k v_k u_k[s]|
#         <= r*2*max(m)*255, i.e. 25 bits -- INT32/FP32 accumulation is
#         ALREADY exact.  This is why the FP16 carrier works today.
#       * the POSITIONAL sum E = sum_s c_s 256^s over S byte columns.
#     The positional sum is the wide one -- but it splits exactly at byte
#     boundaries, so it never needs to exist as one register.  A group of g
#     consecutive columns is bounded by 25 + 8(g-1) bits, and G = ceil(S/g)
#     such groups are reassembled by ~3(G-1) scalar shift/add-with-carry
#     instructions.  Hence the width/instruction trade below.
# ----------------------------------------------------------------------
COL_BITS = ceil(log2(r * (2 * max(MODULI)) * 255)) + 1        # 25, signed
NAT_REGS = (32, 48, 56, 64, 80, 88, 96, 128, 144, 160, 192)

def accumulator_split(g=None, S_cols=None):
    """Width of the positional accumulator when g consecutive byte columns
    share one accumulator.  g=None (or g>=S) is the monolithic case."""
    S_cols = S_cols or S
    g = S_cols if g is None else min(g, S_cols)
    G = ceil(S_cols / g)
    w = COL_BITS + 8 * (g - 1)
    reg = next((x for x in NAT_REGS if x >= w), w)
    return dict(cols_per_group=g, groups=G, width_bits=w, natural_reg=reg,
                assembly_inst=3 * (G - 1))

def accumulator_options(S_cols=None):
    return [accumulator_split(g, S_cols) for g in (None, 8, 5, 4, 3)]

# The monolithic requirement, for the record: INT128 is NOT enough.
# Three grades of bound, per the July-31 review: EXACT (from the actual
# idempotents), SAFE (loose envelope), and the group-split table's
# deliberately conservative per-group widths.
E_BITS_LOOSE_SIGNED = log2(r * (2 * max(MODULI)) * M)         # 133.5 envelope
E_EXACT_CANON  = sum((m - 1) * u for m, u in zip(MODULI, U))  # = 4360M - 1
E_EXACT_SIGNED = sum((2 * m - 1) * u for m, u in zip(MODULI, U))  # = 8724M - 1
E_BITS_EXACT_CANON  = log2(E_EXACT_CANON)                     # 129.97 -> 130 b
E_BITS_EXACT_SIGNED = log2(E_EXACT_SIGNED)                    # 130.97 -> 131 b
assert E_EXACT_CANON  == 4360 * M - 1
assert E_EXACT_SIGNED == 8724 * M - 1
# Width semantics (Aug-3 review): the EXACT signed MAGNITUDE is 131 bits;
# a two's-complement register holding +/-B needs 132 total bits, so
# INT128 is short by FOUR total bits (three magnitude bits plus sign).
TC_BITS_REQUIRED = ceil(E_BITS_EXACT_SIGNED) + 1               # 132

# Reduction-friendly subset (July-31 review): only moduli with small
# complement c = 2^b - m admit the fold-and-add reduction.  7 of 12 qualify;
# 1089, 961, 841, 625, 529 do NOT (c = 959, 63, 183, 399, 495).
H0_FRIENDLY = [m for m in MODULI
               if (2 ** m.bit_length() - m) <= 32 or m == 1024]
assert sorted(H0_FRIENDLY, reverse=True) == [2039, 2029, 2027, 1024, 511, 491, 487]
# Per-modulus H0 factor: friendly moduli save 1/3..1/2 of their reduction
# work; the other 5 keep Barrett.  Overall multiplier on canon & cq_res:
H0_FACTOR_LO = 1 - len(H0_FRIENDLY) / r * 0.5                 # 0.708
H0_FACTOR_HI = 1 - len(H0_FRIENDLY) / r * (1.0 / 3.0)         # 0.806
H0F = 0.5 * (H0_FACTOR_LO + H0_FACTOR_HI)                     # 0.757 central

def b200_no_fp64():
    """The B200 cross-check (Aug-4 addition): the design run on B200 AS
    SHIPPED with the FP64 pipe deliberately unused.  Phase A rides the
    native 4.5-POPS INT8-TC (the hosting B300 killed), exactly: two-limb
    column sums <= 416,160 < 2^31, so IMMA INT32 accumulation is exact.
    IMMA tile granularity: k = 2r = 24 -> 32, n = 23 -> 24 (x1.391)."""
    hw = HW["B200"]
    roof = Q_bytes / (hw["B"] * 1e12) * 1e3
    t_bailey = ms(W_mma, hw["P8"])
    tA_unpad = ms(W_A_int8, hw["Pint8_tc"])
    tA_pad   = tA_unpad * (32 / 24) * (24 / 23)
    t_int = tuple(ms(ci * n_out, hw["Pint32"]) for ci in (c_epi_lo, c_epi_hi))
    wall = (max(roof, t_bailey + tA_unpad, t_int[0]),
            max(roof, t_bailey + tA_pad,   t_int[1]))
    t_nat_b300 = 15 * N3 * log2(N) / (HW["B300"]["P64"] * 1e12) * 1e3
    return dict(roof=roof, bailey=t_bailey, phaseA=(tA_unpad, tA_pad),
                tensor=(t_bailey + tA_unpad, t_bailey + tA_pad),
                t_int=t_int, wall=wall,
                wall_real=(t_int[0] / EFF_INT_HI, t_int[1] / EFF_INT_LO),
                eff_tf=tuple(15 * N3 * log2(N) / (w / 1e3) / 1e12
                             for w in wall),
                vs_roof=(wall[0] / roof, wall[1] / roof),
                vs_b300_native=(t_nat_b300 / wall[1], t_nat_b300 / wall[0]))

def brute_force_int32():
    """The alternative the ladder must beat: simply widen the INT32 pipe.
    Returns the multiple of B300's issue rate needed to put the epilogue at
    the memory roof, with and without the software-only H0 rung."""
    hw = HW["B300"]
    t_mem = Q_bytes / (hw["B"] * 1e12) * 1e3
    need = (ms(W_epi_lo, hw["Pint32"]) / t_mem,
            ms(W_epi_hi, hw["Pint32"]) / t_mem)
    return need

# ----------------------------------------------------------------------
# 6d. THE INT-TENSOR ROUTE, COSTED END TO END, AND WHAT STILL REMAINS.
#     [LEGACY one-limb conceptual analysis -- NOT the H1 implementation;
#     retained for the accumulator-width table only.  The implemented H1
#     is the two-limb 6xINT64 layout above.]  Baseline = ask (I) + (II) with g=5,
#     which absorbs the deposits and the linear combines, leaving only the
#     group-assembly instructions.
# ----------------------------------------------------------------------
def int_tc_route(part="B300", g=5, int_tc_rate=None):
    hw = HW[part]
    roof = Q_bytes / (hw["B"] * 1e12) * 1e3
    rate = int_tc_rate or HW["B200"]["Pint8_tc"]
    t_tc = ms(W_mma, hw["P8"]) + ms(W_A_int8, rate)
    asm = accumulator_split(g)["assembly_inst"]
    H0 = H0F                    # per-modulus derivation, see above
    # terms per output-equivalent, after (I)+(II)
    steps = []
    def push(name, canon, liftpack, cq, dp4a, extra_free=""):
        c = (canon[0] + liftpack[0] + cq[0] + dp4a[0] + asm,
             canon[1] + liftpack[1] + cq[1] + dp4a[1] + asm)
        t = tuple(ms(ci * n_out, hw["Pint32"]) for ci in c)
        steps.append((name, c, t,
                      (max(roof, t_tc, t[0]), max(roof, t_tc, t[1])),
                      extra_free))
    lift_scalar = (15, 25)          # two-sided correction, minus the inner product
    push("(I)+(II) integer tensor core", ops_canon,
         (lift_scalar[0] + ops_pack[0], lift_scalar[1] + ops_pack[1]),
         (cq_res[0] * r, cq_res[1] * r), ops_dp4a_bulk)
    push("+H0 pseudo-Mersenne moduli",
         (ops_canon[0] * H0, ops_canon[1] * H0),
         (lift_scalar[0] + ops_pack[0], lift_scalar[1] + ops_pack[1]),
         (cq_res[0] * r * H0, cq_res[1] * r * H0), ops_dp4a_bulk,
         "software only")
    push("+H1 load-path decon. datapath",
         (ops_canon[0] * H0, ops_canon[1] * H0),
         (lift_scalar[0] + ops_pack[0], lift_scalar[1] + ops_pack[1]),
         (cq_res[0] * r * H0 * .5, cq_res[1] * r * H0 * .5), (0, 0))
    push("+H3 multiword-carry & wide-cvt ISA",
         (ops_canon[0] * H0, ops_canon[1] * H0), (8, 8),
         (cq_res[0] * r * H0 * .5, cq_res[1] * r * H0 * .5), (0, 0))
    push("+modular reduction at the MMA output", (0, 0), (8, 8),
         (cq_res[0] * r * H0 * .5, cq_res[1] * r * H0 * .5), (0, 0))
    return roof, t_tc, steps

# ----------------------------------------------------------------------
# 6e. PRECISION VARIANT: the same construction at FP32 output precision.
#     B300 does NOT need this -- native FP32 (83.3 TF) clears the 25-TF
#     FP32-vector floor with 3.33x headroom.  It is costed here only for
#     the case where a future part collapses FP32 as B300 collapsed FP64,
#     and because it is where the narrow-accumulator question actually pays.
# ----------------------------------------------------------------------
FP32_MODULI = [2039, 2029, 2027, 1024, 961, 841]

def precision_variant(k_sig=24, moduli=None, bytes_per_elem=8, f_bits=24):
    mods = moduli or FP32_MODULI
    rv = len(mods)
    Mv = reduce(lambda a, b: a * b, mods)
    need = 1 + log2(K_BAILEY) + 2 * (k_sig + 1)
    assert log2(Mv) > need, "capacity budget violated for this variant"
    Sv = ceil(Mv.bit_length() / 8)
    Sfv = ceil(f_bits / 8)
    assert rv * 2 * max(mods) * 2.0 ** -f_bits < 0.25
    cols = Sv + Sfv
    Qv = 6 * bytes_per_elem * N3          # 3 passes, read+write
    alpha = 3 * (3 * rv + 1)
    Wmma = 2 * 6 * alpha * 32 * N3
    WA8 = 2 * 2 * rv * (Sv + 1 + Sfv + 1) * n_out
    colbits = ceil(log2(rv * 2 * max(mods) * 255)) + 1
    Emono = log2(rv * 2 * max(mods) * Mv)
    # epilogue, same structural terms at this width
    dep = (4 * Sv + 6, 4 * Sv + 10)
    can = (2 * rv, 3 * rv)
    comb = 5 * rv
    lft = (round(25 * Sv / S), round(35 * Sv / S))
    pk  = (round(20 * Sv / S), round(30 * Sv / S))
    cq  = (cq_res[0] * rv, cq_res[1] * rv)
    c_lo = can[0]+dep[0]+lft[0]+pk[0]+cq[0]+ops_dp4a_bulk[0] + comb/2
    c_hi = can[1]+dep[1]+lft[1]+pk[1]+cq[1]+ops_dp4a_bulk[1] + comb/2
    fp32_phaseB_floor = Sv / 2.0        # 4.0 B_hbm at S=8 (was 3.0 at stale S=6)
    return dict(r=rv, log2M=log2(Mv), need=need, S=Sv, cols=cols, phaseB_floor=fp32_phaseB_floor,
                alpha=alpha, Q=Qv, W_mma=Wmma, W_A_int8=WA8,
                col_bits=colbits, E_bits_mono=Emono,
                acc=[accumulator_split(g, Sv) for g in (None, 8, 5, 4)],
                c_epi=(c_lo, c_hi))

# ----------------------------------------------------------------------
# 6f. THE PRIMARY (RECOMMENDED) LADDER, reorganised July-30 evening:
#     the integer-tensor route IS the ladder, not an afterthought.
#       H0: pseudo-Mersenne modulus set             -- software, free
#       H1: restore INT8-TC to B200-class rate AND give it split wide
#           accumulation (3x INT64, g=5)            -- restoration + modest
#           extension of an accumulator path that already exists
#       H2: load-path deconstruction datapath + multiword-carry &
#           wide-cvt ISA idioms                     -- small
#       H3: modular reduction at the MMA output     -- moderate; closes the
#           sensitivity interval onto the roof
#     "Up to H2" is the minor-hardware package; two-limb layout: it lands
#     16.0-23.5 ms on B300.  H3 lands 12.9-15.0 (roof at optimistic end).
# ----------------------------------------------------------------------
LIFT_SCALAR = (15, 25)      # two-sided correction less the r-term inner prod
# Aug-3 review (release-critical): H1 times the TWO-LIMB INT8 workload
# (W_A_int8, COLS_LIMB = (S+1)+(S_frac+1) = 23 shifted columns), so the
# positional grouping must be derived from THAT layout, not the one-limb
# 15-column form.  Two-limb operands: v = v0 + 256*v1 with v0 in
# [-128,128) and v1 = (v-v0)/256 in [0,8] (canonical v <= 2038) -- both
# INT8-representable.  The shifted-column identity puts the high limb
# against u_{s-1}, giving S+1 = 16 raw and S_frac+1 = 7 fractional
# columns.  Column bound: r*255*(128+8) = 416,160 -> 20 signed bits, so
# a g=5 group needs 20+8*4 = 52 bits: INT64 still ample.
G_RAW  = ceil((S + 1) / 5)                 # 4 raw groups
G_FRAC = ceil((S_frac + 1) / 5)            # 2 fractional groups
G_TOTAL = G_RAW + G_FRAC                   # 6 x INT64 group registers
ASM_G5 = 3 * (G_RAW - 1) + 3 * (G_FRAC - 1)   # 12 assembly inst/output

def primary_ladder(part="B300", int_tc_rate=None):
    hw = HW[part]
    rate = int_tc_rate or HW["B200"]["Pint8_tc"]        # B200-class restore
    roof = Q_bytes / (hw["B"] * 1e12) * 1e3
    t_bailey = ms(W_mma, hw["P8"])
    t_A16 = ms(W_A_fp16_padded, hw["P16"])              # before H1
    t_A8  = ms(W_A_int8, rate)                          # after H1
    rungs = []
    def push(name, c, t_tc, note=""):
        ti = tuple(ms(ci * n_out, hw["Pint32"]) for ci in c)
        rungs.append((name, c,
                      (max(roof, t_tc, ti[0]), max(roof, t_tc, ti[1])),
                      ti, t_tc, note))
    c0 = (c_epi_lo, c_epi_hi)
    push("today (software only)", c0, t_bailey + t_A16)
    cH0 = tuple(can * H0F + ops_deposit[i] + ops_lift[i] + ops_pack[i]
                + cq_res[i] * r * H0F + ops_dp4a_bulk[i]
                + ops_combine * n_cplx / n_out
                for i, can in enumerate(ops_canon))
    push("+H0 pseudo-Mersenne moduli", cH0, t_bailey + t_A16, "software")
    cH1 = tuple(ops_canon[i] * H0F + LIFT_SCALAR[i] + ops_pack[i]
                + cq_res[i] * r * H0F + ops_dp4a_bulk[i] + ASM_G5
                for i in range(2))
    push("+H1 int-TC restore + 6xINT64 positional", cH1, t_bailey + t_A8,
         "restore+new primitive")
    cH2 = tuple(ops_canon[i] * H0F + 8
                + cq_res[i] * r * H0F * 0.5 + ASM_G5
                for i in range(2))
    push("+H2 load-path datapath & multiword ISA", cH2, t_bailey + t_A8,
         "small")
    cH3 = tuple(8 + cq_res[i] * r * H0F * 0.5 + ASM_G5 for i in range(2))
    push("+H3 modular reduction at MMA output", cH3, t_bailey + t_A8,
         "moderate")
    return roof, rungs

def h1_group_rate(part="B300"):
    """Required rate of the H1 position-weighted cross-column reduction:
    G_TOTAL = 6 groups (4 raw + 2 fractional, two-limb layout) x n_out
    over the transform's wall time at the roof."""
    hw = HW[part]
    t = Q_bytes / (hw["B"] * 1e12) * 1e3
    return G_TOTAL * n_out / (t / 1e3)    # group-reductions per second

def int_tc_needed(part):
    """INT8-TC rate (T ops/s) at which Phase A fits the roof-minus-Bailey
    tensor budget on this part."""
    hw = HW[part]
    budget = Q_bytes / (hw["B"] * 1e12) * 1e3 - ms(W_mma, hw["P8"])
    return W_A_int8 / (budget / 1e3) / 1e12, budget

# ----------------------------------------------------------------------
# 7. Report
# ----------------------------------------------------------------------
if __name__ == "__main__":
    L = lambda s: print("=" * 74 + "\n" + s + "\n" + "=" * 74)

    L("CRT CAPACITY BUDGET (finding A1)")
    print(f"  required: 1 + log2(K={K_BAILEY}) + 2*(k={K_SIG}+1) = "
          f"{ALPHA_REQUIRED:.1f} bits")
    print(f"  Rev-34 : r={r}, log2 M = {log2M:.3f} bits  "
          f"(margin {CAPACITY_MARGIN_BITS:.2f} bits), S = {S}")
    print(f"  v2's Rev-33 had 111.84 bits -> FAILED by 2.16 bits")
    print(f"  max modulus {max(MODULI)} < 2048 (FP16 exact) ; all "
          f"pseudo-Mersenne: " + ", ".join(
              f"{m}=2^{m.bit_length()}-{c}" for m, c in
              list(PSEUDO_MERSENNE_C.items())[:3]) + ", ...")
    print()

    L("HW RATES BY INSTRUCTION CLASS (dense, per GPU; Pint32 DERIVED = P32/2)")
    for g, h in HW.items():
        print(f"  {g:<6} B={h['B']:5.2f}TB/s  FP8-TC={h['P8']/1e3:5.2f}PF  "
              f"FP16-TC={h['P16']/1e3:5.2f}PF  INT8-TC={h['Pint8_tc']:6.0f}T  "
              f"INT32={h['Pint32']:5.1f}T  FP64={h['P64']:5.2f}TF  "
              f"FP32={h['P32']:6.2f}TF")
    print(f"  B300-SXM variant [UCH-T1]: FP8 4.50PF FP16 2.25PF "
          f"INT32 37.5T FP64 1.20TF")
    print()

    L("TENSOR WORK, B300 (finding A4: tile padding charged)")
    hw = HW["B300"]
    print(f"  Bailey MMAs (FP8-TC, alpha={alpha_cplx}): {W_mma:.3e} ops "
          f"-> {ms(W_mma, hw['P8']):.2f} ms")
    print(f"  Phase A FP16 (k={r}, n={COLS_FP16}), ideal   : "
          f"{ms(W_A_fp16, hw['P16']):.2f} ms")
    print(f"  Phase A FP16, k->16 n->24 padded ({PAD_K*PAD_N:.3f}x): "
          f"{ms(W_A_fp16_padded, hw['P16']):.2f} ms   [ADOPTED]")
    print(f"  Phase A FP8 planes (appendix fallback)   : "
          f"{ms(W_A_fp8planes, hw['P8']):.2f} ms")
    print(f"  Phase A INT8-TC @{hw['Pint8_tc']:.0f}T          : "
          f"{ms(W_A_int8, hw['Pint8_tc']):.2f} ms   [DEAD]")
    for lbl, pad in (("ideal", False), ("padded", True)):
        t_tc, t_mem, ok = route_complete(hw, pad)
        print(f"  route-complete ({lbl:>6}): tensor {t_tc:5.2f} ms vs roof "
              f"{t_mem:5.2f} ms -> {'FITS' if ok else 'EXCEEDS'}")
    print()

    L("INTEGER-SIMT EPILOGUE (issued inst; [lo,hi] = sensitivity estimates)")
    rows = [("canonicalise to [0,m)", ops_canon, "per out"),
            (f"combine out {ops_combine_out} + in {ops_combine_in} (A5)",
             (ops_combine, ops_combine), "per cplx"),
            (f"deposits (S_dep={S_dep}, A6)", ops_deposit, "per out"),
            ("mod-M lift (two-sided)", ops_lift, "per out"),
            ("normalise-pack int->fp64", ops_pack, "per out"),
            ("decon residual (cq x r)", (cq_res[0]*r, cq_res[1]*r), "per elem"),
            ("dp4a decon bulk", ops_dp4a_bulk, "per elem")]
    for name, (a, b), unit in rows:
        print(f"  {name:<44} [{a:5.1f},{b:5.1f}] {unit}")
    P = hw["Pint32"]
    print(f"\n  c_epi = [{c_epi_lo:.0f}, {c_epi_hi:.0f}] inst/output-eq"
          f"  -> floor [{W_epi_lo/Q_bytes:.1f}, {W_epi_hi/Q_bytes:.1f}] B_hbm")
    print(f"  at peak issue ({P:.1f}T): [{ms(W_epi_lo,P):.1f}, "
          f"{ms(W_epi_hi,P):.1f}] ms")
    print(f"  at {EFF_INT_LO:.0%}-{EFF_INT_HI:.0%} realised issue: "
          f"[{ms(W_epi_lo,P*EFF_INT_HI):.1f}, {ms(W_epi_hi,P*EFF_INT_LO):.1f}] ms")
    print()

    L("B300 PROJECTIONS (Rev-34, padded tensor, derived INT32)")
    t_mem, t_fp8, t_fp16, t_tc, t_int = b300_times()
    w_lo, w_hi = max(t_mem, t_tc, t_int[0]), max(t_mem, t_tc, t_int[1])
    t_nat = 15 * N3 * log2(N) / (hw["P64"] * 1e12) * 1e3
    print(f"  memory {t_mem:.2f} | FP8 {t_fp8:.2f} + FP16 {t_fp16:.2f} = "
          f"tensor {t_tc:.2f} | int [{t_int[0]:.1f},{t_int[1]:.1f}]")
    print(f"  -> projected wall [{w_lo:.1f}, {w_hi:.1f}] ms   "
          f"({w_lo/t_mem:.1f}-{w_hi/t_mem:.1f}x the {t_mem:.1f} ms roof)")
    print(f"  native fp64 @{hw['P64']} TF = {t_nat:.0f} ms -> speedup AT MOST "
          f"{t_nat/w_hi:.2f}-{t_nat/w_lo:.2f}x")
    print(f"  at 50-70% realised integer issue: "
          f"[{ms(W_epi_lo,P*EFF_INT_HI):.0f}, {ms(W_epi_hi,P*EFF_INT_LO):.0f}]"
          f" ms -> speedup {t_nat/ms(W_epi_hi,P*EFF_INT_LO):.2f}-"
          f"{t_nat/ms(W_epi_lo,P*EFF_INT_HI):.2f}x")
    print(f"  ablations: recursive Garner {ms(gamma_inst*n_out, P):.0f} ms; "
          f"fp64-sum {ms(W_fp64sum, hw['P64']):.0f} ms; "
          f"INT8-TC Phase A {ms(W_A_int8, hw['Pint8_tc']):.0f} ms")
    print()

    L("FLOORS (B_hbm units).  Tensor floors: necessary, NOT jointly sufficient")
    for k, v in floors().items():
        print(f"  {k:<16} {v:7.2f} B_hbm   B300 {v*8:8.1f}   "
              f"Rubin {v*22:8.1f}")
    print()

    L("[LEGACY: alternative pure-SIMT S-LADDER -- kept for Sec. codesign only]")
    t_mem, t_tc, rungs = codesign_ladder()
    print(f"  tensor {t_tc:.2f} ms, memory roof {t_mem:.2f} ms")
    for name, w_lo, w_hi, i_lo, i_hi in rungs:
        print(f"  {name:<40} int [{i_lo:5.1f},{i_hi:5.1f}] -> wall "
              f"[{w_lo:5.1f},{w_hi:5.1f}]")
    print()
    L("INTEGER-TENSOR SENSITIVITY (would more INT8/INT16 do it?)")
    for part in ("B300", "Rubin"):
        d = int_tc_sensitivity(part)
        print(f"  {part}: roof {d['roof']:.2f} | FP8 Bailey {d['bailey']:.2f} "
              f"-> Phase-A budget {d['phaseA_budget']:.2f} ms "
              f"(FP16 carrier costs {d['phaseA_fp16']:.2f})")
        print(f"    (I)  INT-TC rate to host Phase A under the roof: "
              f"INT8 {d['need_int8_tc']:.0f} T / INT16 {d['need_int16_tc']:.0f} T"
              f"   [have {d['have_int8_tc']:.0f} T; B200 shipped "
              f"{d['b200_int8_tc']:.0f} T = {d['b200_int8_tc']/d['need_int8_tc']:.2f}x enough]")
        print(f"    (II) INT32-SIMT multiple still needed afterwards:")
        for tn, tl in (("roof", "memory roof"), ("fp8", "FP8/Bailey wall")):
            a = d[f"x_no_tc_{tn}"]; b = d[f"x_wide_tc_{tn}"]
            print(f"         to reach {tl:16s}: {a[0]:4.1f}-{a[1]:4.1f}x  "
                  f"(with wide-accum int-TC: {b[0]:4.1f}-{b[1]:4.1f}x)")
    print()
    L("ACCUMULATOR WIDTH (what 'wide accumulate' actually needs)")
    print(f"  column sum (tensor core forms this today): {COL_BITS} bits "
          f"-> INT32 accumulation is ALREADY exact")
    print(f"  positional sum E: EXACT signed {E_BITS_EXACT_SIGNED:.2f} b / "
          f"canonical {E_BITS_EXACT_CANON:.2f} b (loose envelope "
          f"{E_BITS_LOOSE_SIGNED:.1f}); two's-complement needs "
          f"{TC_BITS_REQUIRED} b -> INT128 short by 4 total bits")
    print("  split at byte boundaries (g columns per accumulator):")
    for d in accumulator_options():
        print(f"    g={d['cols_per_group']:2d}  groups={d['groups']}  "
              f"width={d['width_bits']:3d} b  -> INT{d['natural_reg']:<4d}"
              f"  + {d['assembly_inst']:2d} scalar assembly inst/output")
    print()
    L("FP32-PRECISION VARIANT (only if FP32 collapses; B300 has 3.33x today)")
    v = precision_variant()
    hb = HW["B300"]
    rf = v["Q"] / (hb["B"] * 1e12) * 1e3
    tt = ms(v["W_mma"], hb["P8"]) + ms(v["W_A_int8"], HW["B200"]["Pint8_tc"])
    ti = tuple(ms(c * n_out, hb["Pint32"]) for c in v["c_epi"])
    print(f"  r={v['r']}, log2 M={v['log2M']:.1f} (needs {v['need']:.0f}), "
          f"S={v['S']}, alpha={v['alpha']}")
    print(f"  roof {rf:.2f} ms (Q={v['Q']/N3:.0f}N^3) | tensor {tt:.2f} ms | "
          f"epilogue c=[{v['c_epi'][0]:.0f},{v['c_epi'][1]:.0f}] -> "
          f"[{ti[0]:.1f},{ti[1]:.1f}] ms")
    print(f"  wall [{max(rf,tt,ti[0]):.1f},{max(rf,tt,ti[1]):.1f}] ms = "
          f"{max(rf,tt,ti[0])/rf:.1f}-{max(rf,tt,ti[1])/rf:.1f}x its own roof")
    print(f"  accumulator: column {v['col_bits']} bits; monolithic "
          f"{v['E_bits_mono']:.0f} bits -> INT{v['acc'][0]['natural_reg']}; "
          f"split g=5 -> INT{v['acc'][2]['natural_reg']}")
    print()
    L("BOUNDS / H0 / MIX (July-31 review corrections)")
    print(f"  positional sum: EXACT canon {E_BITS_EXACT_CANON:.2f} b "
          f"(=4360M-1), EXACT signed {E_BITS_EXACT_SIGNED:.2f} b (=8724M-1), "
          f"loose {E_BITS_LOOSE_SIGNED:.1f} b; two's-complement needs {TC_BITS_REQUIRED} b -> INT128 short by 4 total bits")
    print(f"  H0 friendly moduli: {sorted(H0_FRIENDLY, reverse=True)} "
          f"(7/12) -> factor [{H0_FACTOR_LO:.2f},{H0_FACTOR_HI:.2f}], "
          f"central {H0F:.2f}")
    print(f"  eps_mix in [{EPS_MIX_LO:.2f}, {EPS_MIX_HI:.2f}] on the 41.7 "
          f"add-equivalent endpoint")
    print(f"  H1 positional-reduction rate needed: "
          f"{h1_group_rate()/1e12:.1f}e12 group-reductions/s")
    W = (W_epi_lo, W_epi_hi); P = HW['B300']['Pint32']
    print(f"  mix-degraded projection (peak issue x eps_mix): "
          f"[{ms(W[0], P*EPS_MIX_HI):.0f}, {ms(W[1], P*EPS_MIX_LO):.0f}] ms")
    print()
    L("PRIMARY LADDER (int-tensor route; 'up to H2' = the minor-HW package)")
    for part in ("B300", "Rubin"):
        need, budget = int_tc_needed(part)
        roof, rungs = primary_ladder(part)
        print(f"  {part}: roof {roof:.2f} ms | Phase-A tensor budget "
              f"{budget:.2f} ms -> INT8-TC break-even {need/1e3:.2f} POPS "
              f"(B200 ships 4.5)")
        for name, c, w, ti, ttc, note in rungs:
            atroof = "  <== AT ROOF" if w[1] <= roof * 1.01 else ""
            almost = "  <== ALMOST (opt end at roof)" if (w[0] <= roof*1.01
                      and w[1] > roof*1.01) else ""
            print(f"    {name:<42} c=[{c[0]:5.1f},{c[1]:5.1f}] "
                  f"tc={ttc:5.2f} wall=[{w[0]:5.1f},{w[1]:5.1f}]"
                  f"{atroof}{almost}")
    print()
    L("B200 CROSS-CHECK (as shipped, FP64 pipe unused; Aug-4 addition)")
    d = b200_no_fp64()
    print(f"  roof {d['roof']:.2f} | Bailey {d['bailey']:.2f} + Phase A on "
          f"native INT8-TC {d['phaseA'][0]:.2f}/{d['phaseA'][1]:.2f} "
          f"(unpad/IMMA-pad) -> tensor {d['tensor'][0]:.2f}-{d['tensor'][1]:.2f}")
    print(f"  epilogue @37.5 T inst/s: {d['t_int'][0]:.1f}-{d['t_int'][1]:.1f}"
          f" -> wall {d['wall'][0]:.1f}-{d['wall'][1]:.1f} ms "
          f"({d['vs_roof'][0]:.1f}-{d['vs_roof'][1]:.1f}x roof; realised "
          f"{d['wall_real'][0]:.0f}-{d['wall_real'][1]:.0f} ms)")
    print(f"  effective {d['eff_tf'][1]:.1f}-{d['eff_tf'][0]:.1f} TF fp64-eq;"
          f" vs B300 NATIVE fp64 (116 ms): {d['vs_b300_native'][0]:.1f}-"
          f"{d['vs_b300_native'][1]:.1f}x FASTER with zero fp64")
    print()
    L("SOFTWARE/HARDWARE BOUNDARY (baseline = today; H0 is MODELED, optional)")
    for part in ("B300", "Rubin"):
        d = software_hardware_split(part)
        print(f"  {part}: roof {d['roof']:.2f} ms | native fp64 {d['native']:.1f} ms "
              f"({d['native_vs_roof']:.2f}x its roof)")
        print(f"    with modeled H0 optimization (NOT the baseline): "
              f"{d['sw_lo']:.0f}-{d['sw_hi']:.0f} ms "
              f"= {d['sw_vs_native'][0]:.2f}-{d['sw_vs_native'][1]:.2f}x native, "
              f"{d['sw_vs_roof'][0]:.1f}-{d['sw_vs_roof'][1]:.1f}x roof")
        print(f"      at 50-70% realised issue: "
              f"{d['sw_real_lo']:.0f}-{d['sw_real_hi']:.0f} ms")
        print(f"    full recommended ladder (H1-H3, Sec. inttc): "
              f"{d['hw_lo']:.1f}-{d['hw_hi']:.1f} ms "
              f"= {d['hw_vs_native'][0]:.2f}-{d['hw_vs_native'][1]:.2f}x native, "
              f"{d['hw_vs_roof'][0]:.2f}-{d['hw_vs_roof'][1]:.2f}x roof")
        print(f"    -> emulation worth doing at all on this part? "
              f"{'YES' if d['emulation_worthwhile'] else 'NO (native fp64 is at parity)'}")
    print()
    print("FP32 (OI=3.125) headrooms:",
          {g: round(h["P32"] / (3.125 * h["B"]), 2) for g, h in HW.items()})


==> anc/verify.py <==
#!/usr/bin/env python3
"""
verify.py -- bit-exact unit tests for the Part-2 direct-CRT construction.

Every counterexample from the July-30 reviews is a permanent test here:
  T1  CRT idempotent properties of the Rev-33 set
  T2  two-limb shifted-column identity (review-2 F2), incl. v=300,u=513
  T3  signed deposits via the biased carry-save accumulator (F3),
      incl. the P0=-1 counterexample
  T4  two-sided centered lift (F4), incl. C = +/-(M/2-1) and random ties
  T5  end-to-end scalar reconstruction: random + adversarial signed
      residue vectors -> exact fp64-pack against Python big-int reference
  T6  FP16-carrier exactness bounds (products & column sums < 2^24)
  T7  ledger self-consistency (S, column counts, z-range)
Run: python3 verify.py   (exit 0 iff all pass)
"""
import random, struct, sys
from math import ceil
from functools import reduce

import ledger as L

M, U, MODULI, r, S = L.M, L.U, L.MODULI, L.r, L.S
f = L.f_frac
W_frac = L.W_frac
random.seed(20260730)
fails = []

def check(name, cond, detail=""):
    if not cond:
        fails.append((name, detail))
    print(("PASS " if cond else "FAIL ") + name + (f"  [{detail}]" if detail and not cond else ""))

# ---------------------------------------------------------------- T1
ok = all(U[k] % MODULI[j] == (1 if j == k else 0)
         for k in range(r) for j in range(r))
check("T1 CRT idempotents", ok)
check("T1 log2M/S (Rev-34)", M.bit_length() == 118 and S == 15)
check("T1 CRT capacity budget >= 1+log2K+2(k+1)", L.log2M > L.ALPHA_REQUIRED,
      f"{L.log2M:.2f} vs {L.ALPHA_REQUIRED:.2f}")
# regression guard: the retired Rev-33 set FAILS the budget
from math import log2 as _l2, prod as _pr
_rev33=[1089,1024,961,841,625,529,511,509,503,499,491,487]
check("T1 Rev-33 fails the capacity budget (expected)",
      _l2(_pr(_rev33)) < L.ALPHA_REQUIRED, f"{_l2(_pr(_rev33)):.2f}")
# and the concrete failure: a CONSTANT field overflows Rev-33 by exactly M
_M33=_pr(_rev33); _C=L.K_BAILEY*2**(2*L.K_SIG)
check("T1 Rev-33 constant-field counterexample overflows M/2 (expected)",
      _C > _M33//2)

# ---------------------------------------------------------------- T2
def two_limb_shifted(v, u_bytes):
    """P'_s = v0*u[s] + v1*u[s-1]; sum P'_s 256^s over s=0..S must equal v*u."""
    v0 = ((v + 128) % 256) - 128
    v1 = (v - v0) // 256
    tot = 0
    for s in range(S + 1):
        us  = u_bytes[s] if s < S else 0
        us1 = u_bytes[s - 1] if s >= 1 else 0
        tot += (v0 * us + v1 * us1) * 256**s
    return tot

u_bytes_of = lambda u: [(u >> (8*s)) & 0xFF for s in range(S)]
check("T2 review example v=300,u=513",
      two_limb_shifted(300, [513 & 0xFF, 513 >> 8] + [0]*(S-2)) == 300*513)
ok = True
for _ in range(2000):
    k = random.randrange(r)
    v = random.randint(-(2*MODULI[k]-1), 2*MODULI[k]-1)
    if two_limb_shifted(v, u_bytes_of(U[k])) != v * U[k]:
        ok = False; break
check("T2 shifted-column identity (2000 random signed)", ok)
# same-column formulation must FAIL (guards against regressing to it)
bad = sum((( ((300+128)%256)-128 ) + (300 - (((300+128)%256)-128))//256) * b * 256**s
          for s, b in enumerate([513 & 0xFF, 513 >> 8] + [0]*(S-2)))
check("T2 same-column formulation is wrong (expected)", bad != 300*513)

# ---------------------------------------------------------------- T3
BIAS_SLICE = 1 << 23          # deposits arrive as P'_s + 2^23 >= 0
# Two layouts: the ADOPTED FP16-carrier deposits use S = 15 columns; the
# byte-limb FALLBACK uses S+1 = 16 shifted columns.  Test both (Aug-3
# review: the previous version tested only the fallback width while the
# manuscript's claim is about the adopted one).
S_DEP_ADOPTED, S_DEP_FALLBACK = S, S + 1

def biased_deposit_accumulate(Ps, S_dep):
    """Unsigned word-wise accumulation of biased deposits; final subtract of
    the compile-time total bias. Words are 32-bit with explicit carry chain
    (the executable form of Algorithm 2 v2)."""
    TOTAL_BIAS = sum(BIAS_SLICE * 256**t for t in range(S_dep))
    W = [0] * 6                                # 192-bit working register
    for s, P in enumerate(Ps):
        val = (P + BIAS_SLICE) << (8 * s)      # non-negative
        w, b = (8*s) // 32, (8*s) % 32
        lo = val >> (8*s) << b                 # == (P+BIAS) << b
        i = w
        while lo:
            W[i] += lo & 0xFFFFFFFF
            lo >>= 32
            i += 1
        # propagate carries
        for j in range(len(W)-1):
            W[j+1] += W[j] >> 32
            W[j] &= 0xFFFFFFFF
    acc = sum(w << (32*i) for i, w in enumerate(W))
    return acc - TOTAL_BIAS

for S_dep, name in [(S_DEP_ADOPTED, "adopted S=15"),
                    (S_DEP_FALLBACK, "fallback S+1=16")]:
    check(f"T3 P0=-1 counterexample ({name})",
          biased_deposit_accumulate([-1] + [0]*(S_dep-1), S_dep) == -1)
    ok = True
    for _ in range(2000):
        Ps = [random.randint(-(1 << 23) + 1, (1 << 23) - 1)
              for _ in range(S_dep)]
        if biased_deposit_accumulate(Ps, S_dep) != sum(
                P * 256**t for t, P in enumerate(Ps)):
            ok = False; break
    check(f"T3 biased accumulator, 2000 random ({name})", ok)

# ---------------------------------------------------------------- T4
def centered_lift(E):
    """z = round(2^-f sum v_k w_k) computed by caller; here from E directly
    via the fixed-point table to mirror the kernel, then TWO-SIDED correct."""
    return E  # placeholder; full path exercised in reconstruct()

def reconstruct(res):
    """Full scalar path: fixed-point z, E, two-sided centered lift."""
    zacc = sum(v * w for v, w in zip(res, W_frac))
    z = (zacc + (1 << (f-1))) >> f            # round-half-up (kernel form)
    E = sum(v * u for v, u in zip(res, U))
    R = E - z * M
    if R >= (M + 1)//2:  R -= M
    if R < -(M//2):      R += M
    return R

def centered(C):
    C0 = C % M
    return C0 - M if C0 >= (M + 1)//2 else C0

# the review's counterexample and its mirror
for Cval, name in [(M//2 - 1, "C=M/2-1 (review F4)"), (-(M//2 - 1), "C=-(M/2-1)")]:
    res = [Cval % m for m in MODULI]
    check(f"T4 {name}", reconstruct(res) == centered(Cval))
# one-sided version must fail somewhere near the boundary (regression
# guard).  The exact witness is modulus-set specific: for Rev-33 it was
# C = M/2-1 (the review's F4 case); for Rev-34 the nearest witness is
# C = M/2-1724.  We assert that a witness exists within a bounded sweep.
def onesided(res):
    z = (sum(v*w for v, w in zip(res, W_frac)) + (1 << (f-1))) >> f
    R = sum(v*u for v, u in zip(res, U)) - z*M
    return R - M if R >= (M+1)//2 else R
witness = next((d for d in range(4096)
                if onesided([(M//2 - d) % m for m in MODULI])
                != centered(M//2 - d)), None)
check("T4 one-sided lift fails near the boundary (expected)",
      witness is not None, f"no witness in 4096; Rev-34 expects d=1724")
ok = True
for _ in range(2000):
    Cv = random.randint(-(M-1)//2, (M-1)//2)
    if reconstruct([Cv % m for m in MODULI]) != centered(Cv):
        ok = False; break
check("T4 two-sided lift (2000 random centered C)", ok)
# near-boundary sweep
ok = all(reconstruct([(M//2 - 1 - d) % m for m in MODULI]) == centered(M//2 - 1 - d)
         for d in range(64))
check("T4 boundary sweep C=M/2-1-d, d<64", ok)

# ---------------------------------------------------------------- T5
def fp64_pack(R, exp2):
    """Correctly-rounded (RNE) conversion of integer R * 2^exp2 to fp64,
    reference for the pack step."""
    return float(R) * (2.0 ** exp2)  # Python float is IEEE fp64 w/ RNE

ok = True
for _ in range(500):
    Cv = random.randint(-(M-1)//2, (M-1)//2)
    got = fp64_pack(reconstruct([Cv % m for m in MODULI]), -100)
    ref = float(Cv) * 2.0**-100
    if got != ref:
        ok = False; break
check("T5 end-to-end reconstruct+pack == big-int reference (500)", ok)
adversarial = [0, 1, -1, 2**53-1, -(2**53-1), 2**53+1, M//2-1, -(M//2-1)]
ok = all(fp64_pack(reconstruct([a % m for m in MODULI]), 0) == float(centered(a))
         for a in adversarial)
check("T5 adversarial cases incl. +/-(2^53+/-1), +/-(M/2-1)", ok)

# ---------------------------------------------------------------- T6
maxprod = (max(MODULI) - 1) * 255
check("T6 FP16-carrier: residue < 2048 (FP16-exact)", max(MODULI) - 1 < 2048)
check("T6 FP16-carrier: max product exact & col-sum < 2^24",
      maxprod < 2**24 and r * maxprod < 2**24, f"{r*maxprod}")

# --------------------------------------------------- T5b correctly-rounded pack
from fractions import Fraction
import math

def pack_ref(R, e):
    """Correctly-rounded (RNE) value of R * 2^e as an fp64, computed exactly."""
    if R == 0:
        return 0.0
    return float(Fraction(R) * Fraction(2) ** e)

def pack_naive(R, e):
    """The formulation the July-30 draft described: float(R) then scale.
    Double-rounds, and underflows to 0 for very negative e."""
    return float(R) * (2.0 ** e)

ok_norm = all(pack_naive(R, -100) == pack_ref(R, -100)
              for R in [random.randrange(1, M // 2) for _ in range(20000)])
check("T5b pack: naive == correctly-rounded in the NORMAL range", ok_norm)
# subnormal regime: the naive form is NOT correctly rounded (documented,
# and the paper's exactness claim is now scoped to normal outputs)
bad = sum(1 for _ in range(200000)
          if (lambda R, e: math.ldexp(float(R), e) != pack_ref(R, e))(
              random.randrange(1 << 110, 1 << 112),
              random.randrange(-1200, -1080)))
check("T5b pack: naive double-rounds in the subnormal regime (expected)",
      bad > 0, f"{bad}/200000 mismatches")

# ---------------------------------------------------------------- T7
check("T7 ledger: columns", L.COLS_FP16 == 21 and L.COLS_LIMB == 23 and L.S_dep == 15)
zmax = r * (2 * max(MODULI))
check("T7 ledger: |z| bound < 2^16 for signed residues", zmax < 2**16, str(zmax))
check("T7 ledger: frac error < 1/4", r * 2 * max(MODULI) * 2**-f < 0.25)

# ---------------------------------------------------------------- T8
# Fractional-CRT (Appendix B, repaired per the July-31 review): the range
# bound s in [0, r) holds only with TERMWISE modular reduction
# t_k = (v'_k y_k) mod m_k.  The unreduced form violates it.
Y = [pow(M // m % m, -1, m) for m in MODULI]      # y_k = (M/m_k)^-1 mod m_k
ok = True
viol_unreduced = False
for _ in range(2000):
    Cv = random.randint(0, M - 1)
    res = [Cv % m for m in MODULI]
    t = [(v * y) % m for v, y, m in zip(res, Y, MODULI)]
    sfrac = sum(tk / m for tk, m in zip(t, MODULI))
    if not (0 <= sfrac < r):
        ok = False; break
    # reconstruct via rounded fractional sum: C = sum t_k*(M/m_k) - round(s)*M
    Cr = sum(tk * (M // m) for tk, m in zip(t, MODULI)) - round(sfrac) * M
    # allow the +-M/2 boundary convention: accept modulo M
    if (Cr - Cv) % M != 0:
        ok = False; break
    su = sum(v * y / m for v, y, m in zip(res, Y, MODULI))
    if su >= r:
        viol_unreduced = True
check("T8 fractional CRT: termwise-reduced s in [0,r) and reconstructs", ok)
check("T8 unreduced fractional form violates [0,r) (expected)", viol_unreduced)

# ---------------------------------------------------------------- T9
check("T9 exact positional bounds: sum (m-1)u == 4360M-1",
      sum((m - 1) * u for m, u in zip(MODULI, U)) == 4360 * M - 1)
check("T9 exact positional bounds: sum (2m-1)u == 8724M-1",
      sum((2 * m - 1) * u for m, u in zip(MODULI, U)) == 8724 * M - 1)
from math import log2 as _lg
# Signed-width semantics (Aug-3 review): the exact signed MAGNITUDE is
# 131 bits; a two's-complement register holding +/-B needs 132 total
# bits (max positive of w-bit two's-complement is 2^(w-1)-1).
_B = 8724 * M - 1
check("T9 exact signed magnitude is 131 bits", _B.bit_length() == 131)
check("T9 two's-complement width = 132; INT128 short by 4 total bits",
      _B > 2**127 - 1 and _B.bit_length() + 1 == 132 and 132 - 128 == 4)
check("T9 H1 grouping: 4 raw + 2 frac = 6 INT64 groups, 12 asm inst",
      L.G_RAW == 4 and L.G_FRAC == 2 and L.G_TOTAL == 6 and L.ASM_G5 == 12)
check("T9 H0 friendly subset is 7/12", len(L.H0_FRIENDLY) == 7)

print()
if fails:
    print(f"{len(fails)} FAILURES:"); [print(" -", n, d) for n, d in fails]
    sys.exit(1)
print("ALL TESTS PASS")

